Exact and approximate fluxonium array modes

We present an exact solution for the linearized junction array modes of the superconducting qubit fluxonium in the absence of array disorder. This solution holds for arrays of any length and ground capacitance, and for both differential and grounded devices. Array mode energies are determined by roots of convex combinations of Chebyshev polynomials, and their spatial profiles are plane waves. We also provide a simple, approximate solution, which estimates array mode properties over a wide range of circuit parameters, and an accompanying Mathematica file that implements both the exact and approximate solutions.

==> anc/submission-notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    785563,      16267]
NotebookOptionsPosition[    767926,      15977]
NotebookOutlinePosition[    768318,      15993]
CellTagsIndexPosition[    768275,      15990]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook we provide code implementing and checking results in our \
paper.
This notebook is organized in the following way:

-In \[OpenCurlyDoubleQuote]Definitions\[CloseCurlyDoubleQuote], many \
functions used throughout the rest of the notebook are defined. 
  These are implemented in \[OpenCurlyDoubleQuote]Functions\
\[CloseCurlyDoubleQuote] . So that the user can easily see what they do, 
  many of these functions are executed in \[OpenCurlyDoubleQuote]Illustrations.
  
-In \[OpenCurlyDoubleQuote]Implementations\[CloseCurlyDoubleQuote] several \
useful tools are coded.
    -In \[OpenCurlyDoubleQuote]Exact solution\[CloseCurlyDoubleQuote], the \
exact solution for the inverse capacitance eigensystem is implemented.
    -In \[OpenCurlyDoubleQuote]Approximate solution\[CloseCurlyDoubleQuote], \
two approximate solutions for the eigenvalues are implemented.
    -In \[OpenCurlyDoubleQuote]Eigensystem from sparse matrices\
\[CloseCurlyDoubleQuote], a fast method for numerically computing the inverse \
capacitance matrix eigensystem is implemented.
    
-In \[OpenCurlyDoubleQuote]Checking formulas\[CloseCurlyDoubleQuote], many \
formulas of the text are checked with short code snippets.

Note:
-Throughout this notebook, we call the number of array junctions both \
\[OpenCurlyDoubleQuote]N\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]n\
\[CloseCurlyDoubleQuote] ; 
  in writing we use N, because it matches the text of the paper (and the \
usual terminology),
  but in code we call it \[OpenCurlyDoubleQuote]n\[CloseCurlyDoubleQuote] \
because in Mathematica \[OpenCurlyDoubleQuote]N\[CloseCurlyDoubleQuote] is a \
protected variable.\
\>", "Text",
 CellChangeTimes->{{3.9283406787302217`*^9, 3.9283406869870453`*^9}, {
   3.928403195085617*^9, 3.9284033322682533`*^9}, {3.9284033902293587`*^9, 
   3.928403620990985*^9}, 
   3.928403836171975*^9},ExpressionUUID->"fcdbc180-2173-4fb4-bfa5-\
41796a58778a"],

Cell[CellGroupData[{

Cell["Definitions", "Chapter",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928252325947585*^9, 
  3.9282523276693687`*^9}},ExpressionUUID->"c498041d-80c2-43e4-be54-\
46350992f385"],

Cell[CellGroupData[{

Cell["Functions", "Section",
 CellChangeTimes->{{3.928252368403068*^9, 3.928252373712512*^9}, {
  3.92825345523101*^9, 
  3.928253457415382*^9}},ExpressionUUID->"ea74d1f0-88aa-4f7b-9ce1-\
362efc621eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"implements", " ", "-", 
     RowBox[{"\[CapitalDelta]", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"\[Epsilon]", "'"}]}], ")"}]}]}], ",", " ", 
    RowBox[{"Eq", ".", " ", "19"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Minus\[CapitalDelta]", "[", 
      RowBox[{"n_", ",", "\[Epsilon]_", ",", "\[Epsilon]p_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "mat", "}"}], ",", 
       RowBox[{
        RowBox[{"mat", "=", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"i", "-", "j"}], "]"}], "<=", "1"}]}], ":>", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mat", "+=", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"i", "-", "j"}], "]"}], "<=", "0"}]}], ":>", "3"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
         RowBox[{"1", "+", "\[Epsilon]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "n"}], "]"}], "]"}], "=", 
         RowBox[{"1", "+", "\[Epsilon]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "n"}], "]"}], "]"}], "=", 
         RowBox[{"-", "\[Epsilon]p"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "1"}], "]"}], "]"}], "=", 
         RowBox[{"-", "\[Epsilon]p"}]}], ";", "\[IndentingNewLine]", 
        "mat"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"implements", " ", "-", 
      RowBox[{"\[CapitalDelta]", 
       RowBox[{"(", "\[Delta]", ")"}]}]}], ",", " ", 
     RowBox[{"Eq", ".", " ", "36"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
      RowBox[{"n_", ",", "\[Delta]_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "mat", "}"}], ",", 
       RowBox[{
        RowBox[{"mat", "=", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"i", "-", "j"}], "]"}], "<=", "1"}]}], ":>", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"mat", "+=", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"i", "-", "j"}], "]"}], "<=", "0"}]}], ":>", "3"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"n", ",", "n"}], "]"}], "]"}], "=", 
         RowBox[{"1", "+", "\[Delta]"}]}], ";", "\[IndentingNewLine]", 
        "mat"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     SubscriptBox["C", "1"], " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C1", "[", 
      RowBox[{"n_", ",", "Ca_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"C2", ",", "ones"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"c1", "=", 
         RowBox[{"Ca", "*", 
          RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], ";", 
        "\[IndentingNewLine]", "c1"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     SubscriptBox["C", "2"], " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"n_", ",", "Cb_", ",", "Cbg_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"C2", ",", "ones"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ones", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"1", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c2", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cb", "+", "Cbg"}], ")"}], "ones"}]}], ";", 
        "\[IndentingNewLine]", "c2"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     SubscriptBox["C", "3"], " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C3", "[", 
      RowBox[{"n_", ",", "Cag_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"C3", ",", "dense"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dense", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"i", "<=", "k"}], "&&", 
                RowBox[{"j", "<=", "k"}]}], ",", 
               RowBox[{
                RowBox[{"dense", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "+=", "1"}]}], "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "n"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "n"}], "}"}]}], "]"}], ";"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c3", "=", 
         RowBox[{"Cag", "*", "dense"}]}], ";", "\[IndentingNewLine]", 
        "c3"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     SubscriptBox["C", "4"], " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"n_", ",", "Cag_", ",", "Cbg_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"C4", ",", "a", ",", "b"}], "}"}], ",", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{
          RowBox[{"2", "Cbg"}], "+", 
          RowBox[{"Cag", 
           RowBox[{"(", 
            RowBox[{"n", "-", "1"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"b", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Cbg", " ", "+", " ", 
            RowBox[{"Cag", 
             RowBox[{"(", 
              RowBox[{"n", "-", "m"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c4", "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "a"]}], 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "*", 
             RowBox[{"b", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "c4"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"this", " ", "implements", " ", 
      SubscriptBox["C", "2"]}], " ", "+", " ", 
     SubscriptBox["C", "3"], " ", "+", " ", 
     SubscriptBox["C", "4"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"C2pC3pC4", "[", 
      RowBox[{"n_", ",", "Cb_", ",", "Cag_", ",", "Cbg_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "c2", ",", "c3", ",", "c4", ",", "id", ",", "ones", ",", "dense", ",",
          "a", ",", "b"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"c2", "=", 
         RowBox[{"C2", "[", 
          RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c3", "=", 
         RowBox[{"C3", "[", 
          RowBox[{"n", ",", "Cag"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c4", "=", 
         RowBox[{"C4", "[", 
          RowBox[{"n", ",", "Cag", ",", "Cbg"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c2", "+", "c3", "+", "c4"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     RowBox[{"Eq", ".", " ", "23"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", "n_", "]"}], ":=", 
     RowBox[{"Reverse", "@", 
      RowBox[{"IdentityMatrix", "[", "n", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     RowBox[{"Eq", ".", " ", "24"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"n_", ",", "\[Sigma]_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "n", "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "\[Sigma]"], " ", 
         RowBox[{"F", "[", "n", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     RowBox[{"Eq", ".", " ", "29"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CharPoly", "[", 
      RowBox[{"n_", ",", "\[Epsilon]_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Epsilon]"}], ")"}], "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "\[Alpha]"}], "-", "2"}], ")"}], " ", 
            RowBox[{"ChebyshevU", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", "\[Alpha]"}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"ChebyshevU", "[", 
            RowBox[{"n", ",", "\[Alpha]"}], "]"}], ")"}]}], "+", 
         RowBox[{"2", "\[Epsilon]", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", 
             RowBox[{"-", "1"}]], 
            RowBox[{"ChebyshevT", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "n"}], "+", "1"}], ",", "\[Beta]"}], "]"}]}], 
           ")"}]}]}], ")"}], "/.", 
       RowBox[{"\[Alpha]", "->", 
        RowBox[{"1", "-", 
         FractionBox["l", "2"]}]}]}], "/.", 
      RowBox[{"\[Beta]", "->", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"l", "/", "4"}]}], ")"}], 
        RowBox[{"1", "/", "2"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     RowBox[{"Eq", ".", " ", "30"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eigenvector", "[", 
      RowBox[{"n_", ",", "\[Epsilon]_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"ChebyshevU", "[", 
             RowBox[{
              RowBox[{"m", "-", "1"}], ",", "\[Alpha]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Epsilon]"}], ")"}], 
            SuperscriptBox["\[Beta]", 
             RowBox[{"-", "1"}]], 
            RowBox[{"ChebyshevT", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "m"}], "-", "1"}], ",", "\[Beta]"}], "]"}]}]}], 
          ")"}], "/.", 
         RowBox[{"\[Alpha]", "->", 
          RowBox[{"1", "-", 
           FractionBox["l", "2"]}]}]}], "/.", 
        RowBox[{"\[Beta]", "->", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"l", "/", "4"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"implements", " ", 
     RowBox[{"Eq", ".", " ", "31"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vtilde", "[", 
      RowBox[{"m_", ",", "x_"}], "]"}], ":=", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "m"}], "-", "1"}], ")"}], 
       RowBox[{"ArcSin", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "/", "4"}], ")"}], 
         RowBox[{"1", "/", "2"}]], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "constants", " ", "needed", " ", "for", " ", "the", " ", "following", " ",
      "2", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"conv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["e", "2"], 
          RowBox[{"Farad", "*", "2", "*", " ", "h", " ", "*", "GHz"}]], "/.", 
         
         RowBox[{"Farad", "->", 
          FractionBox[
           SuperscriptBox["Coulomb", "2"], "Joule"]}]}], "/.", 
        RowBox[{"h", "->", 
         RowBox[{"6.626", "*", 
          SuperscriptBox["10", 
           RowBox[{"-", "34"}]], "Joule", "*", "s"}]}]}], "/.", 
       RowBox[{"GHz", "->", 
        RowBox[{
         SuperscriptBox["10", "9"], 
         SuperscriptBox["s", 
          RowBox[{"-", "1"}]]}]}]}], "/.", 
      RowBox[{"e", "->", 
       RowBox[{"1.602", "*", 
        SuperscriptBox["10", 
         RowBox[{"-", "19"}]], "Coulomb"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Xi]", "=", 
     RowBox[{"conv", "*", 
      SuperscriptBox["10", "15"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "gives", " ", "capacitance", " ", "in", " ", "units", " ", "of", " ", 
      "fF"}], ",", " ", 
     RowBox[{
     "for", " ", "energy", " ", "E", " ", "in", " ", "units", " ", "of", " ", 
      "h", " ", "GHz"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cap", "[", "E_", "]"}], ":=", 
    FractionBox["\[Xi]", "E"]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gives", " ", "energy", " ", "in", " ", "units", " ", "of", " ", "h", " ",
      "GHz", " ", "for", " ", "a", " ", "capacitance", " ", "in", " ", 
     "units", " ", "of", " ", "fF"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Energy", "[", "Cap_", "]"}], ":=", 
     FractionBox["\[Xi]", "Cap"]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->CompressedData["
1:eJwdxTtIAnEAB+DzGjSIK2iwFksIlx5kVEQdhCC1nFAuNUl3FEl0vbghRMGW
o4fKQUtR0mJd1G5DDilBEJTQwwhPyiXoYZEGtV3/3w0fn12Y907RFEU1EFjK
PC9suEuua2tUwufigYy/j2vW8b0nHsNvnY+bOGiL7eNdJ6Niz6/tDl+x3lcc
EOyfeKnY8YVv805ThFzuVo17ipZ6fBKMWLFoap7BETm7iJvoXA67fXlj1sHm
cWJb+sGzjZyOky0WKkquG1gLKWS/OKHgQKj9Ad+EVzXcX9n6wLQ6VMLmIFNJ
kAtPVX84zYzqOMwXjOfkrsFDcptDc+EVs3p0Suao1jP8oigXuFbwX+JUeTiL
Sztl40wvPZIiC+/LPpyO903iap6bxuO8ruHk3lgB/wOT+sST
  "],
 CellLabel->"In[20]:=",ExpressionUUID->"0c15293c-cd4b-45ac-9363-ed8b93cf2b04"]
}, Closed]],

Cell[CellGroupData[{

Cell["Illustrations", "Section",
 CellChangeTimes->{{3.928252368403068*^9, 3.928252373712512*^9}, {
  3.9282534625567503`*^9, 
  3.9282534639068127`*^9}},ExpressionUUID->"5432c539-b2bf-4f91-b008-\
266151b201a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", "4"}], ",", "\[Epsilon]", ",", "l"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "Print", "[", "\"\<-\[CapitalDelta](\[Epsilon],\[Epsilon]') = \>\"", 
      "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Minus\[CapitalDelta]", "[", 
        RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"definitions", " ", "for", " ", 
        SubscriptBox["C", "1"]}], ",", " ", 
       SubscriptBox["C", "2"], ",", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox["C", "3"], " ", "are", " ", "given", " ", "just", " ", 
         "after", " ", 
         RowBox[{"Eq", ".", " ", "6"}]}], " ", ";", " ", 
        RowBox[{
         SubscriptBox["C", "4"], " ", "is", " ", "defined", " ", "just", " ", 
         "after", " ", 
         RowBox[{"Eq", ".", " ", "8"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<\!\(\*SubscriptBox[\(C\), \(1\)]\) = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"C1", "[", 
         RowBox[{"n", ",", "Ca"}], "]"}], "//", "FullSimplify"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<\!\(\*SubscriptBox[\(C\), \(2\)]\) = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"C2", "[", 
         RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}], "//", "FullSimplify"}], 
       "//", "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<\!\(\*SubscriptBox[\(C\), \(3\)]\) = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"C3", "[", 
         RowBox[{"n", ",", "Cag"}], "]"}], "//", "FullSimplify"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<\!\(\*SubscriptBox[\(C\), \(4\)]\) = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"C4", "[", 
         RowBox[{"n", ",", "Cag", ",", "Cbg"}], "]"}], "//", "FullSimplify"}],
        "//", "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"F", " ", "matrix", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "23"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<F = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "n", "]"}], "//", "FullSimplify"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Projection", " ", "operators", " ", "of", "  ", "of", " ", 
       RowBox[{"Eq", ".", " ", "24"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<\!\(\*SubscriptBox[\(P\), \(+\)]\)= \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"n", ",", "0"}], "]"}], "//", "FullSimplify"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<\!\(\*SubscriptBox[\(P\), \(+\)]\)= \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"n", ",", "1"}], "]"}], "//", "FullSimplify"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<CharPoly = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CharPoly", "[", 
         RowBox[{"n", ",", "\[Epsilon]", ",", "l"}], "]"}], "//", 
        "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<eigenvector = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eigenvector", "[", 
         RowBox[{"n", ",", "\[Epsilon]", ",", "l"}], "]"}], "//", 
        "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.928252389939413*^9, 3.928252418848154*^9}, {
  3.9282524759786777`*^9, 3.928252554357048*^9}, {3.928252614670252*^9, 
  3.928252624717485*^9}, {3.928253119576446*^9, 3.928253167275981*^9}, {
  3.928253338636286*^9, 3.928253440901454*^9}, {3.928254386982188*^9, 
  3.928254411105044*^9}, {3.928261773539434*^9, 3.9282618073834763`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"0d5dbdd9-9bfd-4d05-9661-82f632323ba5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"-\[CapitalDelta](\[Epsilon],\[Epsilon]') = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.9282618080478287`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"3ef7364d-5fce-4d10-b9fb-0cb4b81d4972"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "\[Epsilon]"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[Epsilon]p"}]},
     {
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "\[Epsilon]p"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"1", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {4, 4}, 0, {
     1, {{0, 3, 6, 9, 12}, {{1}, {2}, {4}, {2}, {1}, {3}, {4}, {3}, {2}, {
       3}, {4}, {1}}}, {
      1 + $CellContext`\[Epsilon], -1, -$CellContext`\[Epsilon]p, 
       2, -1, -1, -1, 2, -1, -1, 
       1 + $CellContext`\[Epsilon], -$CellContext`\[Epsilon]p}}]]]]], "Print",\

 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808049684*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"2cb9e90a-0dc4-46a9-88fa-3dd97c4b3f7b"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(1\\)]\\) = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.9282618080512238`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"5855239e-9473-4371-b7a7-8314318d9fe2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Ca", "0", "0", "0"},
     {"0", "Ca", "0", "0"},
     {"0", "0", "Ca", "0"},
     {"0", "0", "0", "Ca"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808052396*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"a90a7af3-eb9b-4765-83fd-b5b7c21c3da9"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(2\\)]\\) = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.9282618080534153`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"dad31f5d-e63b-4456-9af8-b10132157ec0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}]},
     {
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}]},
     {
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}]},
     {
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}], 
      RowBox[{"Cb", "+", "Cbg"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808054673*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"2c6577ed-216b-4b3c-a7d9-e7afac2e9f85"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(3\\)]\\) = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808055737*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"80452dc3-ddd2-4d38-b1e7-9f10ae3b5d1c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"3", " ", "Cag"}], 
      RowBox[{"2", " ", "Cag"}], "Cag", "0"},
     {
      RowBox[{"2", " ", "Cag"}], 
      RowBox[{"2", " ", "Cag"}], "Cag", "0"},
     {"Cag", "Cag", "Cag", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808056891*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"48cd7794-b2a3-476a-9aea-a3512e0e8768"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(C\\), \\(4\\)]\\) = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808057887*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"4792d3a0-e0be-443e-80b5-19eeb55becd7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["Cbg", "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.9282618080598516`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"d8292c9a-4d04-4d13-b636-9bcacfcb6318"],

Cell[BoxData["\<\"F = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808061228*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"4dbd1471-f99c-44aa-ab1e-5041f0510ca7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "0"},
     {"1", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808062212*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"029e3faf-ed22-442c-a13f-45590fefbfe1"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(+\\)]\\)= \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808063115*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"f7637607-bc8e-4e2d-983c-6482752046be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"]},
     {"0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0"},
     {"0", 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "0"},
     {
      FractionBox["1", "2"], "0", "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808064143*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"40614349-2227-43e8-a299-3f44012fbbb9"],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(+\\)]\\)= \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808064972*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"9dd9e768-f66b-4e28-9004-25fe8abf5949"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "2"], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.92826180806599*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"44ef32ff-6651-4153-a180-0119a342ffa5"],

Cell[BoxData["\<\"CharPoly = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808066793*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"1c4a1e80-d0a8-48f5-bf5f-a75a08ccdbf2"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l", "2"], "+", "\[Epsilon]", "-", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["l", "2"], "+", 
     RowBox[{"3", " ", "\[Epsilon]"}], "-", 
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.9282618080895042`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"158a76c3-8563-43cd-97f9-6f3c2616b87d"],

Cell[BoxData["\<\"eigenvector = \"\>"], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.9282618080908413`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"c5d2f49e-3723-46d6-8bdd-86a42f1a084a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{"1", "-", "l", "+", "\[Epsilon]"}]},
      {
       RowBox[{"1", "+", 
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Epsilon]"}], ")"}]}]}]},
      {
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[Epsilon]"}], "-", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", "\[Epsilon]"}], "-", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928252386080947*^9, 3.928252401519822*^9}, {
   3.928252478762683*^9, 3.9282525549297*^9}, {3.928252625051323*^9, 
   3.928252631395631*^9}, 3.928253350779297*^9, 3.9282534288815536`*^9, {
   3.9282544114862127`*^9, 3.928254419079053*^9}, 3.928261808091591*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"4283c940-708e-44f3-8522-c044a51f024d"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implementations", "Chapter",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928252325947585*^9, 3.9282523276693687`*^9}, {3.928403354452981*^9, 
  3.928403356960683*^9}},ExpressionUUID->"f9a920d8-0333-49d8-b040-\
58f2a4eab8e5"],

Cell[CellGroupData[{

Cell["Exact solution", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928252325947585*^9, 3.9282523276693687`*^9}, {3.9283405835101957`*^9, 
  3.928340621794651*^9}, {3.9284033492330303`*^9, 
  3.928403360686225*^9}},ExpressionUUID->"247c939d-fbfb-4bae-b1d6-\
a01000892331"],

Cell[TextData[{
 "In the section below we implement the exact solution of the inverse \
capacitance matrix, contained in Eqs. 29 & 30 of the paper.\nThe code below \
implements the following logic:\n\n1. Charging energies are supplied (in \
units of h GHz)\n2. These are converted to capacitances ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cc98f578-af08-46b7-93e8-baf248acf139"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fafc42df-2ea0-49dd-a200-b1a66285afd9"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "g"], "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dad6984c-4d42-4380-990f-82f0d2f57d02"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "b"], "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fc84996e-db42-48b4-bd33-d7e1010e8304"],
 " (in units of fF).\n3. The quantities \[Epsilon], \[Epsilon]\
\[CloseCurlyQuote], ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0350e23e-2191-4470-873a-2c651c79ff9d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "-"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7ca65981-375b-45c8-bc68-5b347ca8927a"],
 " (from Eqs. 20 & 27) are formed \n4. The eigensystem of -\[CapitalDelta](\
\[Epsilon],\[Epsilon]\[CloseCurlyQuote]) is computed.\n5. The eigenvectors of \
-\[CapitalDelta](\[Epsilon],\[Epsilon]\[CloseCurlyQuote]) are identical to \
those of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4cbc81e1-4e91-4181-8ed3-cc47113ce222"],
 ". The eigenvalues of -\[CapitalDelta](\[Epsilon],\[Epsilon]\
\[CloseCurlyQuote]), called l, are related to those of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a4a8330e-1267-47ea-9c1a-c5db08dc5b27"],
 ", called \[Lambda], \n     via the relation \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["C", "a"], "+", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["C", "g"], "a"], "/", "l"}]}], ")"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7b536b5e-f5af-4129-8969-38e03353dbdb"],
 ".  At the very end of the calculation the ls are converted to \[Lambda]s\n  \
   \nComputing the eigensystem of -\[CapitalDelta](\[Epsilon],\[Epsilon]\
\[CloseCurlyQuote]) constitutes most of the calculation below. It proceeds in \
the following steps:\n\n1. The N roots of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4b68bbe2-91aa-4351-b07b-090131ccb863"],
 " polynomial (Eq. 29 of the paper ) are computed through an NSolve.\n2. The \
N roots of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "-"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "97392cc3-7153-4e1c-8d9f-77923a0df322"],
 " polynomial are computed through an NSolve.\n3. 2N normalized vectors are \
formed from Eq. 30. \n4. The locations of the N vectors with the correct \
symmetry are identified. \n5. The lists are trimmed to those \
eigenvalues/eigenvectors with the correct symmetry.\n\nFor convenience we \
plot the eigenvalues of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7a132b68-c5f8-439b-93d0-abb379213b32"],
 " at the end. We also compute the eigenvalues with direct diagonalization\n\
and print the difference between the result of the procedure above and direct \
diagonalization to show the methods agree.\n\nFINALLY & IMPORTANTLY: \nThe \
method below is simply a demonstration.  We do not claim it is the most \
efficient or wise way to implement our exact solution;\nour aim is to simply \
provide a framework that users can begin with. The code block below struggles \
to if N > 20,  \nbecause Mathematica struggles to find the roots of \
high-order Chebyshev polynomials. If one desires to use our solution for \
large N,\nwe suggest two alternatives. Either a more robust root-finding \
method should be implemented by the user, or one should leverage the sparse \n\
matrix representation of the inverse capacitance matrix. For convenience, we \
implement the second option below, in the  section \
\[OpenCurlyDoubleQuote]Eigensystem from sparse matrices\
\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.928395224143075*^9, 3.928395230315564*^9}, {
  3.928398767963944*^9, 3.92839912814828*^9}, {3.928399171205474*^9, 
  3.928399409624113*^9}, {3.9283994446685457`*^9, 3.9283999030275803`*^9}, {
  3.928399958391636*^9, 3.928399959198995*^9}, {3.9283999924294233`*^9, 
  3.9284000096889544`*^9}, {3.928403169954215*^9, 
  3.928403180864695*^9}},ExpressionUUID->"08e91f8e-c48b-4b4d-bfb9-\
65337231c373"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]", ",", "\[Epsilon]p", ",", "\[Epsilon]plus", ",", 
      "\[Epsilon]minus", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"number", " ", "of", " ", "array", " ", "junctions"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "16"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"example", " ", "charging", " ", "energies", " ", "from", " ", 
         RowBox[{"App", ".", " ", "F"}], " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", "1208.5747"}]}], 
       " ", ";", " ", 
       RowBox[{"units", " ", "are", " ", "h", " ", "GHz"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ea", ",", "Eb", ",", "Eag", ",", "Ebg"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{"1.0", ",", "3.7", ",", "1750", ",", "5"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"convert", " ", "to", " ", "capacitances"}], " ", ";", " ", 
       RowBox[{"units", " ", "are", " ", "fF"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cap", "[", "Ea", "]"}], ",", 
        RowBox[{"Cap", "[", "Eb", "]"}], ",", 
        RowBox[{"Cap", "[", "Eag", "]"}], ",", 
        RowBox[{"Cap", "[", "Ebg", "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox[
        RowBox[{"Cb", "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]p", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox["Cb", 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]plus", "=", 
      RowBox[{"\[Epsilon]", "-", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]minus", "=", 
      RowBox[{"\[Epsilon]", "+", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "find", " ", "all", " ", "n", " ", "roots", " ", "of", " ", "the", " ", 
       
       SubscriptBox["P", "+"], " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rootsPLUS", "=", 
      RowBox[{"l", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{"CharPoly", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", "l"}], "]"}], ",", 
            "16"}], "]"}], "==", "0"}], ",", "l"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "find", " ", "all", " ", "n", " ", "roots", " ", "of", " ", "the", " ", 
       
       SubscriptBox["P", "-"], " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rootsMINUS", "=", 
      RowBox[{"l", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{"CharPoly", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", "l"}], "]"}], ",", 
            "16"}], "]"}], "==", "0"}], ",", "l"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"evaluate", " ", "all", " ", "n", " ", 
         SubscriptBox["v", "+"], " ", "vectors", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "30"}]}], " ", "&"}], " ", "normalize", " ", 
       "them"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vecsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"eigenvector", "[", 
          RowBox[{"n", ",", "\[Epsilon]plus", ",", 
           RowBox[{"rootsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", 
              RowBox[{"rootsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", 
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", 
              RowBox[{"rootsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "rootsPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"evaluate", " ", "all", " ", "n", " ", 
         SubscriptBox["v", "-"], " ", "vectors", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "30"}]}], " ", "&"}], " ", "normalize", " ", 
       "them"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vecsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"eigenvector", "[", 
          RowBox[{"n", ",", "\[Epsilon]minus", ",", 
           RowBox[{"rootsMINUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", 
              RowBox[{"rootsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", 
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", 
              RowBox[{"rootsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "rootsMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "figure", " ", "out", " ", "the", " ", "indicies", " ", "of", " ", 
       "all", " ", "even", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"indPLUS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"test", " ", "if", " ", "vector", " ", "is", " ", "even"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"vecsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"vecsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"indPLUS", ",", "i"}], "]"}], ";"}], ",", "0"}], "]"}], 
        ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "vecsPLUS"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"keep", " ", "only", " ", "the", " ", "even", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "and", " ", "store",
        " ", "them", " ", "in", " ", 
       RowBox[{"vecsPLUS", "/", "valsPLUS"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tmpvecsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecsPLUS", "[", 
         RowBox[{"[", 
          RowBox[{"indPLUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvalsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"rootsPLUS", "[", 
         RowBox[{"[", 
          RowBox[{"indPLUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsPLUS", "=", "tmpvecsPLUS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"valsPLUS", "=", "tmpvalsPLUS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "figure", " ", "out", " ", "the", " ", "indicies", " ", "of", " ", 
       "all", " ", "odd", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"indMINUS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"test", " ", "if", " ", "vector", " ", "is", " ", "odd"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"vecsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"vecsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"indMINUS", ",", "i"}], "]"}], ";"}], ",", "0"}], "]"}], 
        ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "vecsMINUS"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"keep", " ", "only", " ", "the", " ", "odd", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "and", " ", "store",
        " ", "them", " ", "in", " ", 
       RowBox[{"vecsMINUS", "/", "valsMINUS"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvecsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecsMINUS", "[", 
         RowBox[{"[", 
          RowBox[{"indMINUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvalsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"rootsMINUS", "[", 
         RowBox[{"[", 
          RowBox[{"indMINUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsMINUS", "=", "tmpvecsMINUS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"valsMINUS", "=", "tmpvalsMINUS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"join", " ", "all", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "into", " ", 
       "single", " ", "lists"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"the", " ", "Riffle"}], " ", "&"}], " ", "Reverse", " ", 
        "operations"}], ",", " ", 
       RowBox[{
        RowBox[{
        "and", " ", "the", " ", "careful", " ", "ordering", " ", "of", " ", 
         "\"\<MINUS\>\"", " ", "and", " ", "\"\<PLUS\>\"", " ", "simply", " ",
          "puts", " ", "everything", " ", "in", " ", "order", " ", "of", " ", 
         "increasing", " ", "eigenvalue"}], ";", " ", 
        RowBox[{"not", " ", "necessary"}]}], ",", " ", 
       RowBox[{"but", " ", "convenient"}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "/", "2"}], "\[Element]", "Integers"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"valsALL", "=", 
         RowBox[{"Reverse", "@", 
          RowBox[{"Riffle", "[", 
           RowBox[{"valsMINUS", ",", "valsPLUS"}], "]"}]}]}], ";", 
        RowBox[{"vecsALL", "=", 
         RowBox[{"Reverse", "@", 
          RowBox[{"Riffle", "[", 
           RowBox[{"vecsMINUS", ",", "vecsPLUS"}], "]"}]}]}], ";"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"valsALL", "=", 
         RowBox[{"Reverse", "@", 
          RowBox[{"Riffle", "[", 
           RowBox[{"valsPLUS", ",", "valsMINUS"}], "]"}]}]}], ";", 
        RowBox[{"vecsALL", "=", 
         RowBox[{"Reverse", "@", 
          RowBox[{"Riffle", "[", 
           RowBox[{"vecsPLUS", ",", "vecsMINUS"}], "]"}]}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"form", " ", 
        SuperscriptBox["C", 
         RowBox[{"-", "1"}]], " ", "eigenvalues", " ", "from"}], " ", "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}], " ", "eigenvalues"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"CapMatEvals", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Ca", "+", 
          RowBox[{"Cag", "/", 
           RowBox[{"valsALL", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "valsALL"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "plot", " ", "the", " ", "eigenvalues", " ", "of", " ", "the", " ", 
       "inverse", " ", "capacitance", " ", "matrix"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{"CapMatEvals", ",", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<index\>\"", ",", 
           "\"\<\!\(\*SuperscriptBox[\(C\), \(\(-\)\(1\)\(\\\ \)\)]\)eval [\!\
\(\*SuperscriptBox[\(fF\), \(-1\)]\)]\>\""}], "}"}]}], ",", 
        RowBox[{"PlotRange", "->", "All"}]}], "]"}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "a", " ", "quick", " ", "crosscheck", " ", "that", " ", "the", " ", 
       "correct", " ", "values", " ", "were", " ", "obtained"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{
       RowBox[{"C1", "[", 
        RowBox[{"n", ",", "Ca"}], "]"}], "+", 
       RowBox[{"C2", "[", 
        RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}], "+", 
       RowBox[{"C3", "[", 
        RowBox[{"n", ",", "Cag"}], "]"}], "+", 
       RowBox[{"C4", "[", 
        RowBox[{"n", ",", "Cag", ",", "Cbg"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"StandardMethod", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"Eigenvalues", "@", 
        RowBox[{"Inverse", "[", "c", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", 
      "\"\<Diagonalization Eigenvalues - Formula Eigenvalues = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"CapMatEvals", "-", "StandardMethod"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.924880629808741*^9, 3.924880664683345*^9}, {
   3.9248807141992683`*^9, 3.924880714313808*^9}, {3.924880788174559*^9, 
   3.924881017103567*^9}, {3.924881051654859*^9, 3.924881219309759*^9}, {
   3.9248814499575777`*^9, 3.92488146595476*^9}, {3.924881519444137*^9, 
   3.9248820791574707`*^9}, {3.924882180960848*^9, 3.9248821818342543`*^9}, {
   3.924882219329818*^9, 3.924882220081216*^9}, {3.926787436387751*^9, 
   3.926787466512711*^9}, {3.928335450214966*^9, 3.928335452439474*^9}, {
   3.928335529129985*^9, 3.928335539162293*^9}, {3.928335708400694*^9, 
   3.928335715226919*^9}, {3.9283357498716393`*^9, 3.928335852264525*^9}, {
   3.928335884008235*^9, 3.9283359499705544`*^9}, {3.928335995172311*^9, 
   3.928336040536344*^9}, {3.928336112469054*^9, 3.9283361773424*^9}, {
   3.9283368724907007`*^9, 3.928336905884737*^9}, {3.9283372553823*^9, 
   3.928337689973002*^9}, {3.9283503424393578`*^9, 3.928350374864585*^9}, {
   3.928350439162509*^9, 3.928350799399644*^9}, {3.9283508402963552`*^9, 
   3.928350958512907*^9}, {3.928351019304294*^9, 3.928351081637289*^9}, {
   3.928351207535096*^9, 3.928351215995088*^9}, {3.928351254993795*^9, 
   3.928351260335268*^9}, {3.928351295670781*^9, 3.928351345463155*^9}, 
   3.928351535035636*^9, {3.92835239849632*^9, 3.928352470796525*^9}, {
   3.928393398230579*^9, 3.9283934346997223`*^9}, {3.928393521839514*^9, 
   3.928393524945861*^9}, {3.928394254635806*^9, 3.928394263648695*^9}, {
   3.9283943102073793`*^9, 3.9283943172607317`*^9}, {3.928394360505302*^9, 
   3.9283943924391527`*^9}, {3.9283947436152687`*^9, 
   3.9283949236510477`*^9}, {3.928395065697769*^9, 3.928395195993904*^9}, {
   3.9283994251449966`*^9, 3.9283994252248583`*^9}, {3.9284003087656593`*^9, 
   3.92840031891179*^9}, {3.928400376878097*^9, 3.9284003769728327`*^9}, {
   3.9284004266884127`*^9, 3.928400426810904*^9}, {3.928400482465333*^9, 
   3.9284004953805656`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"dc9fffa3-adeb-46a3-8be1-31197b9962f2"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[2], 
        PointBox[{{1., 0.007446495747697704}, {2., 0.050893326750600515`}, {
         3., 0.05144359735378008}, {4., 0.05154922973319406}, {5., 
         0.05158614558199737}, {6., 0.05160329928560533}, {7., 
         0.051612567782606665`}, {8., 0.05161813544691729}, {9., 
         0.05162170483806746}, {10., 0.051624112719901125`}, {11., 
         0.05162578559016258}, {12., 0.05162697125399873}, {13., 
         0.05162781243593643}, {14., 0.051628399145641046`}, {15., 
         0.05162878583727432}, {16., 0.051629006078543135`}}]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            
            Point[{{1., 0.007446495747697704}, {2., 0.050893326750600515`}, {
             3., 0.05144359735378008}, {4., 0.05154922973319406}, {5., 
             0.05158614558199737}, {6., 0.05160329928560533}, {7., 
             0.051612567782606665`}, {8., 0.05161813544691729}, {9., 
             0.05162170483806746}, {10., 0.051624112719901125`}, {11., 
             0.05162578559016258}, {12., 0.05162697125399873}, {13., 
             0.05162781243593643}, {14., 0.051628399145641046`}, {15., 
             0.05162878583727432}, {16., 0.051629006078543135`}}]}, 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0.6875000000000016, 16.}, {
             0, 0.051629006078543135`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.6875000000000016, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0.6875000000000016, 16.}, {
            0, 0.051629006078543135`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.6875000000000016, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.012833333333333334`], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[{{1., 0.007446495747697704}, {2., 0.050893326750600515`}, {3., 
          0.05144359735378008}, {4., 0.05154922973319406}, {5., 
          0.05158614558199737}, {6., 0.05160329928560533}, {7., 
          0.051612567782606665`}, {8., 0.05161813544691729}, {9., 
          0.05162170483806746}, {10., 0.051624112719901125`}, {11., 
          0.05162578559016258}, {12., 0.05162697125399873}, {13., 
          0.05162781243593643}, {14., 0.051628399145641046`}, {15., 
          0.05162878583727432}, {16., 0.051629006078543135`}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0.6875000000000016, 16.}, {0, 0.051629006078543135`}},
         "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.6875000000000016, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"index\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SuperscriptBox[\\(C\\), \\(\\(-\\)\\(1\\)\\(\\\\ \
\\)\\)]\\)eval [\\!\\(\\*SuperscriptBox[\\(fF\\), \\(-1\\)]\\)]\"", HoldForm],
      TraditionalForm]},
  AxesOrigin->{0.6875000000000016, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.6875000000000016, 16.}, {0, 0.051629006078543135`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.928351077937196*^9, 3.928351082194604*^9}, {
   3.928351211269161*^9, 3.9283512171077147`*^9}, {3.928351256179079*^9, 
   3.928351261009849*^9}, {3.928351296105669*^9, 3.928351301448082*^9}, {
   3.928351531050161*^9, 3.928351535237924*^9}, {3.928352417108594*^9, 
   3.928352447085971*^9}, 3.9283524952037983`*^9, {3.928393426509718*^9, 
   3.928393435509227*^9}, {3.928394256975854*^9, 3.928394265483325*^9}, {
   3.928394377696497*^9, 3.928394393107583*^9}, {3.9283947913042297`*^9, 
   3.928394797463559*^9}, {3.928394886142345*^9, 3.9283949166658707`*^9}, 
   3.9283950746175213`*^9, {3.928395128324522*^9, 3.9283951592575483`*^9}, 
   3.928399433440021*^9, 3.9284003194603558`*^9, 3.928400377493692*^9, 
   3.928400427306654*^9, {3.9284004901600723`*^9, 3.928400496005361*^9}},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"a15fb64e-de25-4ad3-996c-dd358e11bb09"],

Cell[BoxData["\<\"Diagonalization Eigenvalues - Formula Eigenvalues = \"\>"], \
"Print",
 CellChangeTimes->{{3.928351077937196*^9, 3.928351082194604*^9}, {
   3.928351211269161*^9, 3.9283512171077147`*^9}, {3.928351256179079*^9, 
   3.928351261009849*^9}, {3.928351296105669*^9, 3.928351301448082*^9}, {
   3.928351531050161*^9, 3.928351535237924*^9}, {3.928352417108594*^9, 
   3.928352447085971*^9}, 3.9283524952037983`*^9, {3.928393426509718*^9, 
   3.928393435509227*^9}, {3.928394256975854*^9, 3.928394265483325*^9}, {
   3.928394377696497*^9, 3.928394393107583*^9}, {3.9283947913042297`*^9, 
   3.928394797463559*^9}, {3.928394886142345*^9, 3.9283949166658707`*^9}, 
   3.9283950746175213`*^9, {3.928395128324522*^9, 3.9283951592575483`*^9}, 
   3.928399433440021*^9, 3.9284003194603558`*^9, 3.928400377493692*^9, 
   3.928400427306654*^9, {3.9284004901600723`*^9, 3.9284004960112143`*^9}},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"00fbf883-156a-43d4-a4d0-f6e3b6c9566a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.928351077937196*^9, 3.928351082194604*^9}, {
   3.928351211269161*^9, 3.9283512171077147`*^9}, {3.928351256179079*^9, 
   3.928351261009849*^9}, {3.928351296105669*^9, 3.928351301448082*^9}, {
   3.928351531050161*^9, 3.928351535237924*^9}, {3.928352417108594*^9, 
   3.928352447085971*^9}, 3.9283524952037983`*^9, {3.928393426509718*^9, 
   3.928393435509227*^9}, {3.928394256975854*^9, 3.928394265483325*^9}, {
   3.928394377696497*^9, 3.928394393107583*^9}, {3.9283947913042297`*^9, 
   3.928394797463559*^9}, {3.928394886142345*^9, 3.9283949166658707`*^9}, 
   3.9283950746175213`*^9, {3.928395128324522*^9, 3.9283951592575483`*^9}, 
   3.928399433440021*^9, 3.9284003194603558`*^9, 3.928400377493692*^9, 
   3.928400427306654*^9, {3.9284004901600723`*^9, 3.9284004960119267`*^9}},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"fd8f069f-7127-452e-8703-7cb4a8c5413d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Approximate solution", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
   3.928252325947585*^9, 3.9282523276693687`*^9}, {3.9283405835101957`*^9, 
   3.9283406292310047`*^9}, 
   3.9284033636552362`*^9},ExpressionUUID->"be7705bd-e260-445a-9795-\
6438bf755b63"],

Cell["\<\
In this section we implement eigenvalue approximation schemes. The first \
scheme, summarized in Eq. 38-39 in the text, is coded below as \
\[OpenCurlyDoubleQuote]Approximation1\[CloseCurlyDoubleQuote].
The second scheme, which leverages Eq. 44, is \
\[OpenCurlyDoubleQuote]Approximation2\[CloseCurlyDoubleQuote]. We provide an \
example of the method below as well.\
\>", "Text",
 CellChangeTimes->{{3.928401707911295*^9, 3.928401711244735*^9}, {
  3.92840305755544*^9, 
  3.92840314745188*^9}},ExpressionUUID->"efcffb0b-048a-4789-b366-\
575bb2aaf43d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "is", " ", "the", " ", "approximation", " ", "scheme", " ", 
     "used", " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "returns"}], " ", "a", " ", "list", " ", "of",
      " ", "approximate", " ", "eigenvalues"}], ",", " ", 
    RowBox[{
    "ordered", " ", "from", " ", "lowest", " ", "to", " ", "highest"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Approximation1", "[", 
     RowBox[{"n_", ",", "Ca_", ",", "Cb_", ",", "Cag_", ",", "Cbg_"}], "]"}], 
    ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Lambda]0", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ca", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Cb", "+", "Cbg"}], ")"}], "n"}], "+", 
           RowBox[{"Cag", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox["n", "2"], "3"], "-", 
              FractionBox["n", "2"], "+", 
              FractionBox["1", "6"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["n", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["Cag", "2"], 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}], "+", "Cbg"}], ")"}]}]}], 
          ")"}], 
         RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]Odd", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Ca", "+", 
             RowBox[{"Cag", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                    RowBox[{"2", "n"}]], "]"}], "2"]}], "+", 
                RowBox[{
                 FractionBox["4", "n"], 
                 RowBox[{"(", 
                  FractionBox["Cag", "Cbg"], ")"}], 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                    RowBox[{"2", "n"}]], "]"}], "2"]}]}], ")"}]}]}], " ", 
            ")"}], 
           RowBox[{"-", "1"}]], ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", "1", ",", 
            RowBox[{"n", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]Even", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Ca", "+", 
             RowBox[{"Cag", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                    RowBox[{"2", "n"}]], "]"}], "2"]}], "+", 
                RowBox[{
                 FractionBox["4", "n"], 
                 FractionBox["Cag", 
                  RowBox[{
                   RowBox[{"2", "Cb"}], "+", "Cbg"}]], 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                    RowBox[{"2", "n"}]], "]"}], "2"]}]}], ")"}]}]}], " ", 
            ")"}], 
           RowBox[{"-", "1"}]], ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]", ",", "2", ",", 
            RowBox[{"n", "-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", "\[Lambda]0", "}"}], "~", "Join", "~", 
        RowBox[{"Riffle", "[", 
         RowBox[{"\[Lambda]Odd", ",", "\[Lambda]Even"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "this", " ", "is", " ", "the", " ", "alternative", " ", "approximation",
        " ", "scheme", " ", "NOT", " ", "used", " ", "in", " ", "the", " ", 
       "paper"}], ";", " ", 
      RowBox[{
      "it", " ", "less", " ", "accurate", " ", "at", " ", "small", " ", 
       "N"}]}], ",", " ", 
     RowBox[{
     "but", " ", "has", " ", "the", " ", "correct", " ", "large", " ", "N", 
      " ", 
      RowBox[{"behavior", ".", " ", "\[IndentingNewLine]", " ", "returns"}], 
      " ", "a", " ", "list", " ", "of", " ", "approximate", " ", 
      "eigenvalues"}], ",", " ", 
     RowBox[{
     "ordered", " ", "from", " ", "lowest", " ", "to", " ", "highes"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Approximation2", "[", 
      RowBox[{"n_", ",", "Ca_", ",", "Cb_", ",", "Cag_", ",", "Cbg_"}], "]"}],
      ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"\[Lambda]0", "=", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Ca", "+", 
            RowBox[{"Cag", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["n", "2"], "12"], "-", 
               FractionBox["n", "4"], "+", 
               FractionBox["1", "6"], "+", 
               RowBox[{"n", " ", 
                FractionBox["Cb", "Cag"]}], "+", 
               RowBox[{
                FractionBox["n", "2"], 
                FractionBox["Cbg", "Cag"]}]}], ")"}]}]}], ")"}], 
          RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]Odd", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Ca", "+", 
              FractionBox["Cag", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                   RowBox[{"2", "n"}]], "]"}], "2"]}]], "-", 
              RowBox[{
               FractionBox[
                SuperscriptBox["Cag", "2"], 
                RowBox[{
                 RowBox[{"2", " ", "Cbg"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "1"}], ")"}], "Cag"}]}]], 
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cot", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                    RowBox[{"2", "n"}]], "]"}], "2"], 
                 SuperscriptBox[
                  RowBox[{"Csc", "[", 
                   FractionBox[
                    RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                    RowBox[{"2", "n"}]], "]"}], "2"]}], 
                RowBox[{"2", "n"}]]}]}], ")"}], 
            RowBox[{"-", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "1", ",", 
             RowBox[{"n", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Lambda]Even", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Ca", "+", 
              FractionBox["Cag", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", 
                  FractionBox[
                   RowBox[{"\[Pi]", " ", "\[Mu]"}], 
                   RowBox[{"2", "n"}]], "]"}], "2"]}]]}], ")"}], 
            RowBox[{"-", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Mu]", ",", "2", ",", 
             RowBox[{"n", "-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", "\[Lambda]0", "}"}], "~", "Join", "~", 
         RowBox[{"Riffle", "[", 
          RowBox[{"\[Lambda]Odd", ",", "\[Lambda]Even"}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.928401750945009*^9, 3.9284018679064302`*^9}, {
  3.928401921208981*^9, 3.928401955192965*^9}, {3.9284020614461317`*^9, 
  3.928402270373809*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a7aedec8-4afe-497b-925f-1df5ed5b7a29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]", ",", "\[Epsilon]p", ",", "\[Epsilon]plus", ",", 
      "\[Epsilon]minus", ",", ",", "limit", ",", "n"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"number", " ", "of", " ", "array", " ", "junctions"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "1000"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "number", " ", "of", " ", "eigenvalues", " ", "to", " ", "keep"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"limit", "=", "100"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"example", " ", "charging", " ", "energies", " ", "from", " ", 
         RowBox[{"App", ".", " ", "F"}], " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", "1208.5747"}]}], 
       " ", ";", " ", 
       RowBox[{"units", " ", "are", " ", "h", " ", "GHz"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ea", ",", "Eb", ",", "Eag", ",", "Ebg"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{"1.0", ",", "3.7", ",", "1750", ",", "5"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"convert", " ", "to", " ", "capacitances"}], " ", ";", " ", 
       RowBox[{"units", " ", "are", " ", "fF"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cap", "[", "Ea", "]"}], ",", 
        RowBox[{"Cap", "[", "Eb", "]"}], ",", 
        RowBox[{"Cap", "[", "Eag", "]"}], ",", 
        RowBox[{"Cap", "[", "Ebg", "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox[
        RowBox[{"Cb", "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]p", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox["Cb", 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"compute", " ", "approximate", " ", "eigenvalues"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ApproximateEigenvalues1", "=", 
      RowBox[{"Approximation1", "[", 
       RowBox[{"n", ",", "Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"ApproximateEigenvalues2", "=", 
      RowBox[{"Approximation2", "[", 
       RowBox[{"n", ",", "Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"compute", " ", "the", " ", "eigensystem", " ", "of"}], " ", 
       "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{
        RowBox[{"Minus\[CapitalDelta]", "[", 
         RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ",", 
        RowBox[{"-", "100"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "order", " ", "eigensystem", " ", "of", " ", "from", " ", "lowest", " ",
        "to", " ", "highest", " ", "eigenvalue"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"evals", "=", 
      RowBox[{"Reverse", "@", "evals"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"evecs", "=", 
      RowBox[{"Reverse", "@", "evecs"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"convert", " ", "eigenvalues", " ", "of"}], " ", "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}], " ", "to", " ", "eigenvalues",
         " ", "of", " ", 
        SuperscriptBox["C", 
         RowBox[{"-", "1"}]]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"InverseCapacitanceMatrixEigenvalues", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Ca", " ", "+", 
          RowBox[{"Cag", "/", 
           RowBox[{"evals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "evals"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"print", " ", "exact"}], ",", " ", "approximate1", ",", " ", 
       RowBox[{"and", " ", "approximate2", " ", "eigenvalues"}]}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "@", 
      RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"InverseCapacitanceMatrixEigenvalues", ",", 
          RowBox[{"ApproximateEigenvalues1", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "limit"}], "]"}], "]"}], ",", 
          RowBox[{"ApproximateEigenvalues2", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "limit"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<index\>\"", ",", 
           "\"\<\!\(\*SuperscriptBox[\(C\), \(-1\)]\) eval \
[\!\(\*SuperscriptBox[\(fF\), \(-1\)]\)]\>\""}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ImageSize", "->", "500"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "\"\<exact\>\"", ",", "\"\<approx 1\>\"", ",", 
             "\"\<approx 2\>\""}], "}"}], ",", 
           RowBox[{"Scaled", "[", 
            RowBox[{"{", 
             RowBox[{"0.9", ",", "0.5"}], "}"}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "Blue", ",", "Red"}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"compute", " ", "fractional", " ", "error", " ", 
       RowBox[{"(", 
        RowBox[{"in", " ", "%"}], ")"}], " ", "of", " ", "estimation", " ", 
       "schemes"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"FracErr1", "=", 
      RowBox[{"100", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ApproximateEigenvalues1", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "limit"}], "]"}], "]"}], "-", 
           "InverseCapacitanceMatrixEigenvalues"}], ")"}], "/", 
         "InverseCapacitanceMatrixEigenvalues"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"FracErr2", "=", 
      RowBox[{"100", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ApproximateEigenvalues2", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "limit"}], "]"}], "]"}], "-", 
           "InverseCapacitanceMatrixEigenvalues"}], ")"}], "/", 
         "InverseCapacitanceMatrixEigenvalues"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"print", " ", "exact"}], ",", " ", "approximate1", ",", " ", 
       RowBox[{"and", " ", "approximate2", " ", "eigenvalues"}]}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "@", 
      RowBox[{"ListLinePlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FracErr1", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "100"}], "]"}], "]"}], ",", 
          RowBox[{"FracErr2", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "100"}], "]"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "->", "All"}], ",", "\[IndentingNewLine]", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{"\"\<index\>\"", ",", "\"\<frac. err. [%]\>\""}], "}"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"ImageSize", "->", "500"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\"\<approx 1\>\"", ",", "\"\<approx 2\>\""}], "}"}], ",", 
           RowBox[{"Scaled", "[", 
            RowBox[{"{", 
             RowBox[{"0.9", ",", "0.5"}], "}"}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", "Red"}], "}"}]}]}], "\[IndentingNewLine]", 
       "]"}]}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.924880629808741*^9, 3.924880664683345*^9}, {
   3.9248807141992683`*^9, 3.924880714313808*^9}, {3.924880788174559*^9, 
   3.924881017103567*^9}, {3.924881051654859*^9, 3.924881219309759*^9}, {
   3.9248814499575777`*^9, 3.92488146595476*^9}, {3.924881519444137*^9, 
   3.9248820791574707`*^9}, {3.924882180960848*^9, 3.9248821818342543`*^9}, {
   3.924882219329818*^9, 3.924882220081216*^9}, {3.926787436387751*^9, 
   3.926787466512711*^9}, {3.928335450214966*^9, 3.928335452439474*^9}, {
   3.928335529129985*^9, 3.928335539162293*^9}, {3.928335708400694*^9, 
   3.928335715226919*^9}, {3.9283357498716393`*^9, 3.928335852264525*^9}, {
   3.928335884008235*^9, 3.9283359499705544`*^9}, {3.928335995172311*^9, 
   3.928336040536344*^9}, {3.928336112469054*^9, 3.9283361773424*^9}, {
   3.9283368724907007`*^9, 3.928336905884737*^9}, {3.9283372553823*^9, 
   3.928337689973002*^9}, {3.9283503424393578`*^9, 3.928350374864585*^9}, {
   3.928350439162509*^9, 3.928350799399644*^9}, {3.9283508402963552`*^9, 
   3.928350958512907*^9}, {3.928351019304294*^9, 3.928351081637289*^9}, {
   3.928351207535096*^9, 3.928351215995088*^9}, {3.928351254993795*^9, 
   3.928351260335268*^9}, {3.928351295670781*^9, 3.928351345463155*^9}, 
   3.928351535035636*^9, {3.92835239849632*^9, 3.928352470796525*^9}, {
   3.928393398230579*^9, 3.9283934346997223`*^9}, {3.928393521839514*^9, 
   3.928393524945861*^9}, {3.928394254635806*^9, 3.928394263648695*^9}, {
   3.9283943102073793`*^9, 3.9283943172607317`*^9}, {3.928394360505302*^9, 
   3.9283943924391527`*^9}, {3.9283947436152687`*^9, 
   3.9283949236510477`*^9}, {3.928395065697769*^9, 3.928395195993904*^9}, {
   3.9283994251449966`*^9, 3.9283994252248583`*^9}, 3.928400052467956*^9, {
   3.928400095482244*^9, 3.9284002641375513`*^9}, {3.928400329968926*^9, 
   3.928400334173628*^9}, {3.928400383574411*^9, 3.928400420853373*^9}, {
   3.928400454271742*^9, 3.928400473745598*^9}, {3.928400514160523*^9, 
   3.9284005284000998`*^9}, {3.928400883349976*^9, 3.928401123689478*^9}, {
   3.928401448030375*^9, 3.928401453039431*^9}, {3.928401605232123*^9, 
   3.928401606714579*^9}, {3.928402281747025*^9, 3.928402386367365*^9}, {
   3.928402592135995*^9, 3.928403038125914*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2597cfff-b37f-490d-862c-703683b2288f"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, 
     InterpretationBox[{
       TagBox[{
         TagBox[
          {GrayLevel[0], PointSize[0.007333333333333334], AbsoluteThickness[
           2], PointBox[CompressedData["
1:eJw1yw1Q03Ucx3EUCM0dYpDxFDFAIQISeZSH7bMN2HgeY2zAkSBJwGSIkpc3
T6FMbBwQMXlIioeJgaB3dlyAyYNI+EDpUeJQQz0uFY8UgY7TQKS6ft//3e/+
9/p9fm9u5m5Z1mojI6Od/57//v9/s3xr94wAvYMjn13gxuRotfB0KvMazK0T
tI6L1cwWGDzrzPkpp4jZCue5E/kf8Y4yW2O4MDJ3dE8lsz2GtZJ3hDuOMTvC
pGW1Lru0jtkJkhQLF7cb9cwuEBw/8PEL40bmzfhB5/xo01ATsxsKf+X9Uv2s
mdkdJT7aTvN7emYP8FaaRS3nTjB7wVQ+F5OvamHegu1vjjulc04ye6PANPjw
xUryVkjuzfeZvP4dsw9knnPDDflkX9gVTIctjZD9kHzHcKXVupXZH1rxg2z/
DHIATlo87+F+Sw7EvrQ77vtvkrdhS7eqa8G0jTkIEYY31ItbycHoqnwQapdK
DsEUV7Tw1SFyKHpF1emlDWQeGsN7fizoJfPx6YYDORMGMlBrpXyv9RlzMaBs
3Huty/QU2wUYT6/q09gyFwvQ0e5jbOlJuxBf19WUN/FoF0I5XbJjdxztIrQ5
e1ZlfUC7CDyzobuzKtrDUG/rqhv5hPYwHCkJaNEcpj0clmNWk7UVtIdjL8fO
0F9HewRGGh/n7dLTHoG57MdVUR20izF6/8nSxU7axXj4yqK34jztEnAVQr3x
EO0SlOaVqh5dpT0SeV66uKJR2iORIkgfqDfQHgXBsGZ+/wTtURC/kn/+5yTt
0YjXjre5TtEeDS/v0zNmT2iPwZkQncO5WdpjMKZ26LddoD0WLvrh/MS/aY+F
c+DlyYhl2uOw8see6o2r2tkeh/GmdwdPmTAbxaN2pqzq7TW0x+N21y5+2jra
pRBGeUuLzJkhxfqXdtrCDfReipQps9R4K+YLUljOn+lZ9Rb1CeDk5BQ02FCf
gDG+IXWjPfUJiP2Mu6JxoD4B29N6bvc7Ui+DLGbh4JwT9TJItb5jr22iXgb/
9eoBjiv1MlwS52W9cKM+EXzVcW+DO/WJyFW3pX/jQX0ijk1/aanwoj4Rf720
Obj4PvVy+O280Kzzpl6O57bZX9j4UC/H9WvLQdW+1MtR4VF+aMWP+iT8Zryv
KCOA+iR0l0s7vg+kPgmapV7V4jbqk/CwxmfQN5h6BTQnbuVmh1CvwK2avqdl
odQrUBd9X93Bo16Bsiud03186pVo9Ly7dBXUKzE2cJnzs4B6JbhHM4MuCalX
wv7AZmm3iPpkFK91WtaHUZ+M3yf4Hx4Jpz4ZT9fOXM+MoD4ZN7vMzwaIqU9B
72TSopmknf8POQ/LRw==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[0, 0, 1], PointSize[0.007333333333333334], 
           AbsoluteThickness[2], PointBox[CompressedData["
1:eJw1ywlM02ccxnFADjMIguABww5wYmUICAjlah+OFihytVAqAlYQjKBotuEM
gUJGJo04EJBMxoaFolzOgUwdQZAjIQMS4kCqc80MYcNsgByTqRxzW/b+/smb
fz7v834d0s5IMgz09PSO/3v++///LQoecpTlLfvsBewCdn994MHLTGXejKf7
545xpKeZLTClDnAsrShktsayYrJ3hl/CvBOn+p25KR9fZraDeGP6guTYFWZ7
ZD5f0O0rvcrsiKDutCWXiVrm99F+XTrEM7zG7ARzz+VGp0E1MxdVodWB9Qv1
zM6QaZrmzX9pYHbBtQmesrlLw+wKjZv4SE5WI7M7VHc4txRm15kPYO7GtuKB
y2QPKFWGfKN3bjB7wmLTqf66HLIXKn+uOrI2Qj6IEVflYNPOJmZvPHCPkHkr
yD7IHVvrdPiazENErc70/CTZFzOmDrdXjJqZ/aA0GYpc9SD7473sOL93k8gB
4B030FYoyYFwfaRJvlhH5uPXmtW6s/fJAtT8bpGp05KBszhs1bTAXAS46c6N
3jVqYXsQjIVWLXm2zEVBkFhV6Fvtpz0YnTed89V82oOhcHJRnImmPQSv1GnF
GSm0h0DPrUG3mEV7KP5uvXJh5BPaQ/FpqVCTV0y7EIb5qdovymgXYpwbM9l7
lXYRnqX2pWc30C5Cmca/UtxGexh2V1i+HOikPQy/jRZ0l3XTHo4t6wW1mwZp
D8cLuVnWzDDtEZh27QovfEh7BLRdy721WtrF2BqVOX9eR7sYE5xXxbNTtEci
mZvVuPc57ZHgqZNemMzRfggh9zttuxZpP4S7gsc9tiu0R8HR4mi29A3tUZh/
opoSbdAeDfnoh5Xb9VvZHo35geW+FkNmvRhk3Jkp37WZ9hjECP0Fyaa0x+LB
rcdRhebMiMXsliXVR5b0PhY91YuJMdbMfbHoGy75Xn8H9XEoabyYU2dDfRwU
vO+StttRH4cd07kbeRzq42AwV/NTrz31EvxQlJu/5Ei9BJb+No+M91AvQUKH
Va/ZXuolWLwnzXjNpV6Kkidp7lpn6qVoElUe/cqFeim+4Z7bKnOlXoq3K0YF
q27Ux2OXfr+66gD18Wh9Ga+y8aQ+HifGtvlVe1EfD3F7vvLtQeoTsPvHeqXC
h/oE2F4KauvgUZ+Acen6yVVf6hNwe2ZPv5c/9TJYlHFPngigXgZL6475S4HU
y+Bozj/dxqdehpvS5j96BNQnojwkYm0Y1CfCK7DHbDSI+kTwv3zqOxRMfSLS
x+1i74VQL0f9bON6Qyj1cnz+2jv9MyH1crR+mzeWJqJejj+Ljdt9wqg/jGcp
s29MwlsF/wCeR8m6
            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], PointSize[0.007333333333333334], 
           AbsoluteThickness[2], PointBox[CompressedData["
1:eJw1yw1Q03Ucx/FpgIRIgJAkkxaIwgJ0PAiEbh8eNjbHeBhjPMggCUjQjtM4
RFKYgYidQSFnBEQGFLKQWApEoUfcUU5ud4sT0MtyUB4+FNudgbdML7t+3//d
7/73+n1+71cKypRFqzkcTuGz89///88qMvlUN/UF8kTsAvZOSx/dcN7D7Ihv
PKK2LWXsZ3ZF4fB609HpY8we4Jx3WK67U8/shcrVFZPiwA+YubBFaSM6xS3M
PPTlukxWa1qZfdE4FNYyOtHOvBmPfuONc+51Mm+B+46PnwqvnGMOwJG6QX3h
4mfMfNzVhHW7/NzFHATPN1sE9Ze6mUOQ90BY0rCvh3k7XJxlXW7Pf84sgMFn
qL6uiRyKOF1MwE9rvmAOQ5PYdfHHt8jh+OXt9/wqDeQIbKzKVrh79TLvQEWt
zt8/nxwJi6bt8XAHOQrKh682fH2dHI1TJXmXeu3PM78G/tbp7H2h5Bica+St
nc8m74STZGDBr5q8C2azbEteJ1kI2xFLJneMLEKMQ7no21kycONWbGWRhVkL
cNxrHDrs+9geC+dNPLNkI7M2FscMe688CaI9Ds/xw70OC2mPg/f6BWleMu3x
OKuYWZegoT0edo61toVS2hNQPW4I/eow7Qko8HAUltXSLsaUdTb5eCPtYpzm
3i8aaqVdAqPD771ZXbRLwBXP6eO+pD0RczP9uHiR9kRMBx7wbviOdinGT2py
ViZol2Jy5qDRbKBdhuApV/tyE+0ytA3GrpydpX032tNr5GW3aN+NuzkXShbn
aZejbKh1z8uLtMtxQv9pod0ftCchf/6OVW+lPQnSf0b7NyzTrkCun0mgsNGu
wAHLQETCE9qTUawQ+Lmt0rE9Gdq/20p77Zg5Kfhk5OGUlyPtKbiaclSQs5b2
VIRJRrzfcWFGKsZD/EcPutH7VGzf29gl92AeT0WQ5eYmzgbq09C8X7O5/SXq
0yAq+uFPDy71aRDbpl+o9KE+DcFjwpbLPOqVMHU43l7ypV6JKj+u3t6feiXy
jYeKnbZSr0RkR9LrjwKoT4f02ojndT716Wi+/X15exD16VDzo4NVIdSnw8kn
us+2jXoVZCe19z8UUK9CwxvGq15h1KvAM0svnAmnXoUKu19NTyOoz8DA6Lsv
5kdSn4HeiePr9FHUZ2CFU+pri6Y+A+ZmrSA8hno1POXvC4t3Uq/GmLGj9PQu
6tUoO1OVqxNSr4bOajx0WUR9Jiyy7lUGUJ+J5Rpr57VY6jOhly+pJuOoz0SP
TP1gOJ76LNzrz+J3JVCfhZybjQ4nxNRn4fHcX84FEuqfOW0wJzKR+mz01J9K
XCPVif4FBjm/Og==
            "]]},
          Annotation[#, "Charting`Private`Tag#3"]& ]},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.007333333333333334], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Point[CompressedData["
1:eJw1yw1Q03Ucx3EUCM0dYpDxFDFAIQISeZSH7bMN2HgeY2zAkSBJwGSIkpc3
T6FMbBwQMXlIioeJgaB3dlyAyYNI+EDpUeJQQz0uFY8UgY7TQKS6ft//3e/+
9/p9fm9u5m5Z1mojI6Od/57//v9/s3xr94wAvYMjn13gxuRotfB0KvMazK0T
tI6L1cwWGDzrzPkpp4jZCue5E/kf8Y4yW2O4MDJ3dE8lsz2GtZJ3hDuOMTvC
pGW1Lru0jtkJkhQLF7cb9cwuEBw/8PEL40bmzfhB5/xo01ATsxsKf+X9Uv2s
mdkdJT7aTvN7emYP8FaaRS3nTjB7wVQ+F5OvamHegu1vjjulc04ye6PANPjw
xUryVkjuzfeZvP4dsw9knnPDDflkX9gVTIctjZD9kHzHcKXVupXZH1rxg2z/
DHIATlo87+F+Sw7EvrQ77vtvkrdhS7eqa8G0jTkIEYY31ItbycHoqnwQapdK
DsEUV7Tw1SFyKHpF1emlDWQeGsN7fizoJfPx6YYDORMGMlBrpXyv9RlzMaBs
3Huty/QU2wUYT6/q09gyFwvQ0e5jbOlJuxBf19WUN/FoF0I5XbJjdxztIrQ5
e1ZlfUC7CDyzobuzKtrDUG/rqhv5hPYwHCkJaNEcpj0clmNWk7UVtIdjL8fO
0F9HewRGGh/n7dLTHoG57MdVUR20izF6/8nSxU7axXj4yqK34jztEnAVQr3x
EO0SlOaVqh5dpT0SeV66uKJR2iORIkgfqDfQHgXBsGZ+/wTtURC/kn/+5yTt
0YjXjre5TtEeDS/v0zNmT2iPwZkQncO5WdpjMKZ26LddoD0WLvrh/MS/aY+F
c+DlyYhl2uOw8see6o2r2tkeh/GmdwdPmTAbxaN2pqzq7TW0x+N21y5+2jra
pRBGeUuLzJkhxfqXdtrCDfReipQps9R4K+YLUljOn+lZ9Rb1CeDk5BQ02FCf
gDG+IXWjPfUJiP2Mu6JxoD4B29N6bvc7Ui+DLGbh4JwT9TJItb5jr22iXgb/
9eoBjiv1MlwS52W9cKM+EXzVcW+DO/WJyFW3pX/jQX0ijk1/aanwoj4Rf720
Obj4PvVy+O280Kzzpl6O57bZX9j4UC/H9WvLQdW+1MtR4VF+aMWP+iT8Zryv
KCOA+iR0l0s7vg+kPgmapV7V4jbqk/CwxmfQN5h6BTQnbuVmh1CvwK2avqdl
odQrUBd9X93Bo16Bsiud03186pVo9Ly7dBXUKzE2cJnzs4B6JbhHM4MuCalX
wv7AZmm3iPpkFK91WtaHUZ+M3yf4Hx4Jpz4ZT9fOXM+MoD4ZN7vMzwaIqU9B
72TSopmknf8POQ/LRw==
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.007333333333333334], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Point[CompressedData["
1:eJw1ywlM02ccxnFADjMIguABww5wYmUICAjlah+OFihytVAqAlYQjKBotuEM
gUJGJo04EJBMxoaFolzOgUwdQZAjIQMS4kCqc80MYcNsgByTqRxzW/b+/smb
fz7v834d0s5IMgz09PSO/3v++///LQoecpTlLfvsBewCdn994MHLTGXejKf7
545xpKeZLTClDnAsrShktsayYrJ3hl/CvBOn+p25KR9fZraDeGP6guTYFWZ7
ZD5f0O0rvcrsiKDutCWXiVrm99F+XTrEM7zG7ARzz+VGp0E1MxdVodWB9Qv1
zM6QaZrmzX9pYHbBtQmesrlLw+wKjZv4SE5WI7M7VHc4txRm15kPYO7GtuKB
y2QPKFWGfKN3bjB7wmLTqf66HLIXKn+uOrI2Qj6IEVflYNPOJmZvPHCPkHkr
yD7IHVvrdPiazENErc70/CTZFzOmDrdXjJqZ/aA0GYpc9SD7473sOL93k8gB
4B030FYoyYFwfaRJvlhH5uPXmtW6s/fJAtT8bpGp05KBszhs1bTAXAS46c6N
3jVqYXsQjIVWLXm2zEVBkFhV6Fvtpz0YnTed89V82oOhcHJRnImmPQSv1GnF
GSm0h0DPrUG3mEV7KP5uvXJh5BPaQ/FpqVCTV0y7EIb5qdovymgXYpwbM9l7
lXYRnqX2pWc30C5Cmca/UtxGexh2V1i+HOikPQy/jRZ0l3XTHo4t6wW1mwZp
D8cLuVnWzDDtEZh27QovfEh7BLRdy721WtrF2BqVOX9eR7sYE5xXxbNTtEci
mZvVuPc57ZHgqZNemMzRfggh9zttuxZpP4S7gsc9tiu0R8HR4mi29A3tUZh/
opoSbdAeDfnoh5Xb9VvZHo35geW+FkNmvRhk3Jkp37WZ9hjECP0Fyaa0x+LB
rcdRhebMiMXsliXVR5b0PhY91YuJMdbMfbHoGy75Xn8H9XEoabyYU2dDfRwU
vO+StttRH4cd07kbeRzq42AwV/NTrz31EvxQlJu/5Ei9BJb+No+M91AvQUKH
Va/ZXuolWLwnzXjNpV6Kkidp7lpn6qVoElUe/cqFeim+4Z7bKnOlXoq3K0YF
q27Ux2OXfr+66gD18Wh9Ga+y8aQ+HifGtvlVe1EfD3F7vvLtQeoTsPvHeqXC
h/oE2F4KauvgUZ+Acen6yVVf6hNwe2ZPv5c/9TJYlHFPngigXgZL6475S4HU
y+Bozj/dxqdehpvS5j96BNQnojwkYm0Y1CfCK7DHbDSI+kTwv3zqOxRMfSLS
x+1i74VQL0f9bON6Qyj1cnz+2jv9MyH1crR+mzeWJqJejj+Ljdt9wqg/jGcp
s29MwlsF/wCeR8m6
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.007333333333333334], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Point[CompressedData["
1:eJw1yw1Q03Ucx/FpgIRIgJAkkxaIwgJ0PAiEbh8eNjbHeBhjPMggCUjQjtM4
RFKYgYidQSFnBEQGFLKQWApEoUfcUU5ud4sT0MtyUB4+FNudgbdML7t+3//d
7/73+n1+71cKypRFqzkcTuGz89///88qMvlUN/UF8kTsAvZOSx/dcN7D7Ihv
PKK2LWXsZ3ZF4fB609HpY8we4Jx3WK67U8/shcrVFZPiwA+YubBFaSM6xS3M
PPTlukxWa1qZfdE4FNYyOtHOvBmPfuONc+51Mm+B+46PnwqvnGMOwJG6QX3h
4mfMfNzVhHW7/NzFHATPN1sE9Ze6mUOQ90BY0rCvh3k7XJxlXW7Pf84sgMFn
qL6uiRyKOF1MwE9rvmAOQ5PYdfHHt8jh+OXt9/wqDeQIbKzKVrh79TLvQEWt
zt8/nxwJi6bt8XAHOQrKh682fH2dHI1TJXmXeu3PM78G/tbp7H2h5Bica+St
nc8m74STZGDBr5q8C2azbEteJ1kI2xFLJneMLEKMQ7no21kycONWbGWRhVkL
cNxrHDrs+9geC+dNPLNkI7M2FscMe688CaI9Ds/xw70OC2mPg/f6BWleMu3x
OKuYWZegoT0edo61toVS2hNQPW4I/eow7Qko8HAUltXSLsaUdTb5eCPtYpzm
3i8aaqVdAqPD771ZXbRLwBXP6eO+pD0RczP9uHiR9kRMBx7wbviOdinGT2py
ViZol2Jy5qDRbKBdhuApV/tyE+0ytA3GrpydpX032tNr5GW3aN+NuzkXShbn
aZejbKh1z8uLtMtxQv9pod0ftCchf/6OVW+lPQnSf0b7NyzTrkCun0mgsNGu
wAHLQETCE9qTUawQ+Lmt0rE9Gdq/20p77Zg5Kfhk5OGUlyPtKbiaclSQs5b2
VIRJRrzfcWFGKsZD/EcPutH7VGzf29gl92AeT0WQ5eYmzgbq09C8X7O5/SXq
0yAq+uFPDy71aRDbpl+o9KE+DcFjwpbLPOqVMHU43l7ypV6JKj+u3t6feiXy
jYeKnbZSr0RkR9LrjwKoT4f02ojndT716Wi+/X15exD16VDzo4NVIdSnw8kn
us+2jXoVZCe19z8UUK9CwxvGq15h1KvAM0svnAmnXoUKu19NTyOoz8DA6Lsv
5kdSn4HeiePr9FHUZ2CFU+pri6Y+A+ZmrSA8hno1POXvC4t3Uq/GmLGj9PQu
6tUoO1OVqxNSr4bOajx0WUR9Jiyy7lUGUJ+J5Rpr57VY6jOhly+pJuOoz0SP
TP1gOJ76LNzrz+J3JVCfhZybjQ4nxNRn4fHcX84FEuqfOW0wJzKR+mz01J9K
XCPVif4FBjm/Og==
               "]]}, "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 100.}, {0, 0.05133080416539168}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {500, 500/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.007333333333333334], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[0.007333333333333334], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Directive[
                PointSize[0.007333333333333334], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 100.}, {0, 0.05133080416539168}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {500, 500/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.007333333333333334], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[0.007333333333333334], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Directive[
               PointSize[0.007333333333333334], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}]},
      Annotation[{{
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            AbsoluteThickness[2], 
            GrayLevel[0]], 
           Point[CompressedData["
1:eJw1yw1Q03Ucx3EUCM0dYpDxFDFAIQISeZSH7bMN2HgeY2zAkSBJwGSIkpc3
T6FMbBwQMXlIioeJgaB3dlyAyYNI+EDpUeJQQz0uFY8UgY7TQKS6ft//3e/+
9/p9fm9u5m5Z1mojI6Od/57//v9/s3xr94wAvYMjn13gxuRotfB0KvMazK0T
tI6L1cwWGDzrzPkpp4jZCue5E/kf8Y4yW2O4MDJ3dE8lsz2GtZJ3hDuOMTvC
pGW1Lru0jtkJkhQLF7cb9cwuEBw/8PEL40bmzfhB5/xo01ATsxsKf+X9Uv2s
mdkdJT7aTvN7emYP8FaaRS3nTjB7wVQ+F5OvamHegu1vjjulc04ye6PANPjw
xUryVkjuzfeZvP4dsw9knnPDDflkX9gVTIctjZD9kHzHcKXVupXZH1rxg2z/
DHIATlo87+F+Sw7EvrQ77vtvkrdhS7eqa8G0jTkIEYY31ItbycHoqnwQapdK
DsEUV7Tw1SFyKHpF1emlDWQeGsN7fizoJfPx6YYDORMGMlBrpXyv9RlzMaBs
3Huty/QU2wUYT6/q09gyFwvQ0e5jbOlJuxBf19WUN/FoF0I5XbJjdxztIrQ5
e1ZlfUC7CDyzobuzKtrDUG/rqhv5hPYwHCkJaNEcpj0clmNWk7UVtIdjL8fO
0F9HewRGGh/n7dLTHoG57MdVUR20izF6/8nSxU7axXj4yqK34jztEnAVQr3x
EO0SlOaVqh5dpT0SeV66uKJR2iORIkgfqDfQHgXBsGZ+/wTtURC/kn/+5yTt
0YjXjre5TtEeDS/v0zNmT2iPwZkQncO5WdpjMKZ26LddoD0WLvrh/MS/aY+F
c+DlyYhl2uOw8see6o2r2tkeh/GmdwdPmTAbxaN2pqzq7TW0x+N21y5+2jra
pRBGeUuLzJkhxfqXdtrCDfReipQps9R4K+YLUljOn+lZ9Rb1CeDk5BQ02FCf
gDG+IXWjPfUJiP2Mu6JxoD4B29N6bvc7Ui+DLGbh4JwT9TJItb5jr22iXgb/
9eoBjiv1MlwS52W9cKM+EXzVcW+DO/WJyFW3pX/jQX0ijk1/aanwoj4Rf720
Obj4PvVy+O280Kzzpl6O57bZX9j4UC/H9WvLQdW+1MtR4VF+aMWP+iT8Zryv
KCOA+iR0l0s7vg+kPgmapV7V4jbqk/CwxmfQN5h6BTQnbuVmh1CvwK2avqdl
odQrUBd9X93Bo16Bsiud03186pVo9Ly7dBXUKzE2cJnzs4B6JbhHM4MuCalX
wv7AZmm3iPpkFK91WtaHUZ+M3yf4Hx4Jpz4ZT9fOXM+MoD4ZN7vMzwaIqU9B
72TSopmknf8POQ/LRw==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Point[CompressedData["
1:eJw1ywlM02ccxnFADjMIguABww5wYmUICAjlah+OFihytVAqAlYQjKBotuEM
gUJGJo04EJBMxoaFolzOgUwdQZAjIQMS4kCqc80MYcNsgByTqRxzW/b+/smb
fz7v834d0s5IMgz09PSO/3v++///LQoecpTlLfvsBewCdn994MHLTGXejKf7
545xpKeZLTClDnAsrShktsayYrJ3hl/CvBOn+p25KR9fZraDeGP6guTYFWZ7
ZD5f0O0rvcrsiKDutCWXiVrm99F+XTrEM7zG7ARzz+VGp0E1MxdVodWB9Qv1
zM6QaZrmzX9pYHbBtQmesrlLw+wKjZv4SE5WI7M7VHc4txRm15kPYO7GtuKB
y2QPKFWGfKN3bjB7wmLTqf66HLIXKn+uOrI2Qj6IEVflYNPOJmZvPHCPkHkr
yD7IHVvrdPiazENErc70/CTZFzOmDrdXjJqZ/aA0GYpc9SD7473sOL93k8gB
4B030FYoyYFwfaRJvlhH5uPXmtW6s/fJAtT8bpGp05KBszhs1bTAXAS46c6N
3jVqYXsQjIVWLXm2zEVBkFhV6Fvtpz0YnTed89V82oOhcHJRnImmPQSv1GnF
GSm0h0DPrUG3mEV7KP5uvXJh5BPaQ/FpqVCTV0y7EIb5qdovymgXYpwbM9l7
lXYRnqX2pWc30C5Cmca/UtxGexh2V1i+HOikPQy/jRZ0l3XTHo4t6wW1mwZp
D8cLuVnWzDDtEZh27QovfEh7BLRdy721WtrF2BqVOX9eR7sYE5xXxbNTtEci
mZvVuPc57ZHgqZNemMzRfggh9zttuxZpP4S7gsc9tiu0R8HR4mi29A3tUZh/
opoSbdAeDfnoh5Xb9VvZHo35geW+FkNmvRhk3Jkp37WZ9hjECP0Fyaa0x+LB
rcdRhebMiMXsliXVR5b0PhY91YuJMdbMfbHoGy75Xn8H9XEoabyYU2dDfRwU
vO+StttRH4cd07kbeRzq42AwV/NTrz31EvxQlJu/5Ei9BJb+No+M91AvQUKH
Va/ZXuolWLwnzXjNpV6Kkidp7lpn6qVoElUe/cqFeim+4Z7bKnOlXoq3K0YF
q27Ux2OXfr+66gD18Wh9Ga+y8aQ+HifGtvlVe1EfD3F7vvLtQeoTsPvHeqXC
h/oE2F4KauvgUZ+Acen6yVVf6hNwe2ZPv5c/9TJYlHFPngigXgZL6475S4HU
y+Bozj/dxqdehpvS5j96BNQnojwkYm0Y1CfCK7DHbDSI+kTwv3zqOxRMfSLS
x+1i74VQL0f9bON6Qyj1cnz+2jv9MyH1crR+mzeWJqJejj+Ljdt9wqg/jGcp
s29MwlsF/wCeR8m6
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Point[CompressedData["
1:eJw1yw1Q03Ucx/FpgIRIgJAkkxaIwgJ0PAiEbh8eNjbHeBhjPMggCUjQjtM4
RFKYgYidQSFnBEQGFLKQWApEoUfcUU5ud4sT0MtyUB4+FNudgbdML7t+3//d
7/73+n1+71cKypRFqzkcTuGz89///88qMvlUN/UF8kTsAvZOSx/dcN7D7Ihv
PKK2LWXsZ3ZF4fB609HpY8we4Jx3WK67U8/shcrVFZPiwA+YubBFaSM6xS3M
PPTlukxWa1qZfdE4FNYyOtHOvBmPfuONc+51Mm+B+46PnwqvnGMOwJG6QX3h
4mfMfNzVhHW7/NzFHATPN1sE9Ze6mUOQ90BY0rCvh3k7XJxlXW7Pf84sgMFn
qL6uiRyKOF1MwE9rvmAOQ5PYdfHHt8jh+OXt9/wqDeQIbKzKVrh79TLvQEWt
zt8/nxwJi6bt8XAHOQrKh682fH2dHI1TJXmXeu3PM78G/tbp7H2h5Bica+St
nc8m74STZGDBr5q8C2azbEteJ1kI2xFLJneMLEKMQ7no21kycONWbGWRhVkL
cNxrHDrs+9geC+dNPLNkI7M2FscMe688CaI9Ds/xw70OC2mPg/f6BWleMu3x
OKuYWZegoT0edo61toVS2hNQPW4I/eow7Qko8HAUltXSLsaUdTb5eCPtYpzm
3i8aaqVdAqPD771ZXbRLwBXP6eO+pD0RczP9uHiR9kRMBx7wbviOdinGT2py
ViZol2Jy5qDRbKBdhuApV/tyE+0ytA3GrpydpX032tNr5GW3aN+NuzkXShbn
aZejbKh1z8uLtMtxQv9pod0ftCchf/6OVW+lPQnSf0b7NyzTrkCun0mgsNGu
wAHLQETCE9qTUawQ+Lmt0rE9Gdq/20p77Zg5Kfhk5OGUlyPtKbiaclSQs5b2
VIRJRrzfcWFGKsZD/EcPutH7VGzf29gl92AeT0WQ5eYmzgbq09C8X7O5/SXq
0yAq+uFPDy71aRDbpl+o9KE+DcFjwpbLPOqVMHU43l7ypV6JKj+u3t6feiXy
jYeKnbZSr0RkR9LrjwKoT4f02ojndT716Wi+/X15exD16VDzo4NVIdSnw8kn
us+2jXoVZCe19z8UUK9CwxvGq15h1KvAM0svnAmnXoUKu19NTyOoz8DA6Lsv
5kdSn4HeiePr9FHUZ2CFU+pri6Y+A+ZmrSA8hno1POXvC4t3Uq/GmLGj9PQu
6tUoO1OVqxNSr4bOajx0WUR9Jiyy7lUGUJ+J5Rpr57VY6jOhly+pJuOoz0SP
TP1gOJ76LNzrz+J3JVCfhZybjQ4nxNRn4fHcX84FEuqfOW0wJzKR+mz01J9K
XCPVif4FBjm/Og==
            "]]}, "Charting`Private`Tag#3"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 100.}, {0, 0.05133080416539168}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {500, 500/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, InsetBox[
     TemplateBox[{"\"exact\"", "\"approx 1\"", "\"approx 2\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.9, 0.5}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox["\"index\"", HoldForm], TraditionalForm], 
     FormBox[
      TagBox[
      "\"\\!\\(\\*SuperscriptBox[\\(C\\), \\(-1\\)]\\) eval \
[\\!\\(\\*SuperscriptBox[\\(fF\\), \\(-1\\)]\\)]\"", HoldForm], 
      TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->500,
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 100.}, {0, 0.05133080416539168}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      Annotation[{{
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            AbsoluteThickness[2], 
            GrayLevel[0]], 
           Point[CompressedData["
1:eJw1yw1Q03Ucx3EUCM0dYpDxFDFAIQISeZSH7bMN2HgeY2zAkSBJwGSIkpc3
T6FMbBwQMXlIioeJgaB3dlyAyYNI+EDpUeJQQz0uFY8UgY7TQKS6ft//3e/+
9/p9fm9u5m5Z1mojI6Od/57//v9/s3xr94wAvYMjn13gxuRotfB0KvMazK0T
tI6L1cwWGDzrzPkpp4jZCue5E/kf8Y4yW2O4MDJ3dE8lsz2GtZJ3hDuOMTvC
pGW1Lru0jtkJkhQLF7cb9cwuEBw/8PEL40bmzfhB5/xo01ATsxsKf+X9Uv2s
mdkdJT7aTvN7emYP8FaaRS3nTjB7wVQ+F5OvamHegu1vjjulc04ye6PANPjw
xUryVkjuzfeZvP4dsw9knnPDDflkX9gVTIctjZD9kHzHcKXVupXZH1rxg2z/
DHIATlo87+F+Sw7EvrQ77vtvkrdhS7eqa8G0jTkIEYY31ItbycHoqnwQapdK
DsEUV7Tw1SFyKHpF1emlDWQeGsN7fizoJfPx6YYDORMGMlBrpXyv9RlzMaBs
3Huty/QU2wUYT6/q09gyFwvQ0e5jbOlJuxBf19WUN/FoF0I5XbJjdxztIrQ5
e1ZlfUC7CDyzobuzKtrDUG/rqhv5hPYwHCkJaNEcpj0clmNWk7UVtIdjL8fO
0F9HewRGGh/n7dLTHoG57MdVUR20izF6/8nSxU7axXj4yqK34jztEnAVQr3x
EO0SlOaVqh5dpT0SeV66uKJR2iORIkgfqDfQHgXBsGZ+/wTtURC/kn/+5yTt
0YjXjre5TtEeDS/v0zNmT2iPwZkQncO5WdpjMKZ26LddoD0WLvrh/MS/aY+F
c+DlyYhl2uOw8see6o2r2tkeh/GmdwdPmTAbxaN2pqzq7TW0x+N21y5+2jra
pRBGeUuLzJkhxfqXdtrCDfReipQps9R4K+YLUljOn+lZ9Rb1CeDk5BQ02FCf
gDG+IXWjPfUJiP2Mu6JxoD4B29N6bvc7Ui+DLGbh4JwT9TJItb5jr22iXgb/
9eoBjiv1MlwS52W9cKM+EXzVcW+DO/WJyFW3pX/jQX0ijk1/aanwoj4Rf720
Obj4PvVy+O280Kzzpl6O57bZX9j4UC/H9WvLQdW+1MtR4VF+aMWP+iT8Zryv
KCOA+iR0l0s7vg+kPgmapV7V4jbqk/CwxmfQN5h6BTQnbuVmh1CvwK2avqdl
odQrUBd9X93Bo16Bsiud03186pVo9Ly7dBXUKzE2cJnzs4B6JbhHM4MuCalX
wv7AZmm3iPpkFK91WtaHUZ+M3yf4Hx4Jpz4ZT9fOXM+MoD4ZN7vMzwaIqU9B
72TSopmknf8POQ/LRw==
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Point[CompressedData["
1:eJw1ywlM02ccxnFADjMIguABww5wYmUICAjlah+OFihytVAqAlYQjKBotuEM
gUJGJo04EJBMxoaFolzOgUwdQZAjIQMS4kCqc80MYcNsgByTqRxzW/b+/smb
fz7v834d0s5IMgz09PSO/3v++///LQoecpTlLfvsBewCdn994MHLTGXejKf7
545xpKeZLTClDnAsrShktsayYrJ3hl/CvBOn+p25KR9fZraDeGP6guTYFWZ7
ZD5f0O0rvcrsiKDutCWXiVrm99F+XTrEM7zG7ARzz+VGp0E1MxdVodWB9Qv1
zM6QaZrmzX9pYHbBtQmesrlLw+wKjZv4SE5WI7M7VHc4txRm15kPYO7GtuKB
y2QPKFWGfKN3bjB7wmLTqf66HLIXKn+uOrI2Qj6IEVflYNPOJmZvPHCPkHkr
yD7IHVvrdPiazENErc70/CTZFzOmDrdXjJqZ/aA0GYpc9SD7473sOL93k8gB
4B030FYoyYFwfaRJvlhH5uPXmtW6s/fJAtT8bpGp05KBszhs1bTAXAS46c6N
3jVqYXsQjIVWLXm2zEVBkFhV6Fvtpz0YnTed89V82oOhcHJRnImmPQSv1GnF
GSm0h0DPrUG3mEV7KP5uvXJh5BPaQ/FpqVCTV0y7EIb5qdovymgXYpwbM9l7
lXYRnqX2pWc30C5Cmca/UtxGexh2V1i+HOikPQy/jRZ0l3XTHo4t6wW1mwZp
D8cLuVnWzDDtEZh27QovfEh7BLRdy721WtrF2BqVOX9eR7sYE5xXxbNTtEci
mZvVuPc57ZHgqZNemMzRfggh9zttuxZpP4S7gsc9tiu0R8HR4mi29A3tUZh/
opoSbdAeDfnoh5Xb9VvZHo35geW+FkNmvRhk3Jkp37WZ9hjECP0Fyaa0x+LB
rcdRhebMiMXsliXVR5b0PhY91YuJMdbMfbHoGy75Xn8H9XEoabyYU2dDfRwU
vO+StttRH4cd07kbeRzq42AwV/NTrz31EvxQlJu/5Ei9BJb+No+M91AvQUKH
Va/ZXuolWLwnzXjNpV6Kkidp7lpn6qVoElUe/cqFeim+4Z7bKnOlXoq3K0YF
q27Ux2OXfr+66gD18Wh9Ga+y8aQ+HifGtvlVe1EfD3F7vvLtQeoTsPvHeqXC
h/oE2F4KauvgUZ+Acen6yVVf6hNwe2ZPv5c/9TJYlHFPngigXgZL6475S4HU
y+Bozj/dxqdehpvS5j96BNQnojwkYm0Y1CfCK7DHbDSI+kTwv3zqOxRMfSLS
x+1i74VQL0f9bON6Qyj1cnz+2jv9MyH1crR+mzeWJqJejj+Ljdt9wqg/jGcp
s29MwlsF/wCeR8m6
            "]]}, "Charting`Private`Tag#2"], 
         Annotation[{
           Directive[
            PointSize[0.007333333333333334], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Point[CompressedData["
1:eJw1yw1Q03Ucx/FpgIRIgJAkkxaIwgJ0PAiEbh8eNjbHeBhjPMggCUjQjtM4
RFKYgYidQSFnBEQGFLKQWApEoUfcUU5ud4sT0MtyUB4+FNudgbdML7t+3//d
7/73+n1+71cKypRFqzkcTuGz89///88qMvlUN/UF8kTsAvZOSx/dcN7D7Ihv
PKK2LWXsZ3ZF4fB609HpY8we4Jx3WK67U8/shcrVFZPiwA+YubBFaSM6xS3M
PPTlukxWa1qZfdE4FNYyOtHOvBmPfuONc+51Mm+B+46PnwqvnGMOwJG6QX3h
4mfMfNzVhHW7/NzFHATPN1sE9Ze6mUOQ90BY0rCvh3k7XJxlXW7Pf84sgMFn
qL6uiRyKOF1MwE9rvmAOQ5PYdfHHt8jh+OXt9/wqDeQIbKzKVrh79TLvQEWt
zt8/nxwJi6bt8XAHOQrKh682fH2dHI1TJXmXeu3PM78G/tbp7H2h5Bica+St
nc8m74STZGDBr5q8C2azbEteJ1kI2xFLJneMLEKMQ7no21kycONWbGWRhVkL
cNxrHDrs+9geC+dNPLNkI7M2FscMe688CaI9Ds/xw70OC2mPg/f6BWleMu3x
OKuYWZegoT0edo61toVS2hNQPW4I/eow7Qko8HAUltXSLsaUdTb5eCPtYpzm
3i8aaqVdAqPD771ZXbRLwBXP6eO+pD0RczP9uHiR9kRMBx7wbviOdinGT2py
ViZol2Jy5qDRbKBdhuApV/tyE+0ytA3GrpydpX032tNr5GW3aN+NuzkXShbn
aZejbKh1z8uLtMtxQv9pod0ftCchf/6OVW+lPQnSf0b7NyzTrkCun0mgsNGu
wAHLQETCE9qTUawQ+Lmt0rE9Gdq/20p77Zg5Kfhk5OGUlyPtKbiaclSQs5b2
VIRJRrzfcWFGKsZD/EcPutH7VGzf29gl92AeT0WQ5eYmzgbq09C8X7O5/SXq
0yAq+uFPDy71aRDbpl+o9KE+DcFjwpbLPOqVMHU43l7ypV6JKj+u3t6feiXy
jYeKnbZSr0RkR9LrjwKoT4f02ojndT716Wi+/X15exD16VDzo4NVIdSnw8kn
us+2jXoVZCe19z8UUK9CwxvGq15h1KvAM0svnAmnXoUKu19NTyOoz8DA6Lsv
5kdSn4HeiePr9FHUZ2CFU+pri6Y+A+ZmrSA8hno1POXvC4t3Uq/GmLGj9PQu
6tUoO1OVqxNSr4bOajx0WUR9Jiyy7lUGUJ+J5Rpr57VY6jOhly+pJuOoz0SP
TP1gOJ76LNzrz+J3JVCfhZybjQ4nxNRn4fHcX84FEuqfOW0wJzKR+mz01J9K
XCPVif4FBjm/Og==
            "]]}, "Charting`Private`Tag#3"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 100.}, {0, 0.05133080416539168}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {500, 500/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        HoldForm["index"], 
        HoldForm[
        "\!\(\*SuperscriptBox[\(C\), \(-1\)]\) eval \
[\!\(\*SuperscriptBox[\(fF\), \(-1\)]\)]"]}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 100.}, {0, 0.05133080416539168}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[0.007333333333333334], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"exact", "approx 1", "approx 2"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}}, Joined -> {False, False, False}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], 
     Scaled[{0.9, 0.5}], Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Print",
 CellChangeTimes->{{3.92840234811792*^9, 3.9284023868977633`*^9}, {
  3.928402714148993*^9, 3.928402799370413*^9}, {3.9284028834322147`*^9, 
  3.928402943415216*^9}, {3.928403012894883*^9, 3.9284030386782503`*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"744f4254-7698-4c23-81f0-9f19899e48e5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, 
     InterpretationBox[{
       TagBox[{{}, {}, 
         TagBox[
          {RGBColor[0, 0, 1], PointSize[
            NCache[
             Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[2], 
           LineBox[CompressedData["
1:eJwtkgkwnGcch0U1RZo0HVpbE0QcFZFi1xFx/bCOyMbaXbuLMFWRNFSCRGx0
Jd2kaDRjhVpTQkicUUeUKtokDHVkRohK4spUS02iMm4qGtt2/L+Zd755vud9
Zt75/q9heAz/uKqKikrEf+v/9+Yz5+q7tPhhi+4jV/oAxn3721vn92ET1RES
3NMR5dZOfidep4imEw6OE2vjoTL9nhMuETPALJX3tKjWEu+CPuekT5lBAPFu
KOfmfy24e4V4D77OZ+tquVsTG6PiAmf7nplIYlMknytuc+l5l9gMs2aF2UZT
XGJzdFkaNhdg0WWTLRBZ8U5HaKwt+Y+QUtwbn535iLwVFEmNeiNiPfLWqNcQ
rGvePk6eCd3UMGW3mSp5Fv5x3ilIMW0gb4O2mgEHq9EhYlt8wKp/OWPyI7Ed
zmfN1boMDhDbQy2sxEDK+IH4ACSK5qJVjBM7QPsX/Qir4Trig7jZpqiQsH4n
doSDJGZu42g1sROq1z/e9sefvxE7Y7Qv3r7ueTmxC7zlPbMxGmPErhherslz
jismBjSeIl6+nc4vA56JLNmLDYXk3fCy9gEjKXKQvBt40Rl3brzKJe8OWVNj
dT3of8rccWwyj6EVqSDvARZTmcQw6yXvgXBFUGFGWyZ5Nvb2alXl1XSTZ8Nk
dFgiK04n74nH7t/8bLrcQd4T/RudG6GTV8h7IXmrn0wy1kbeC7rqUu1Y9RTy
3lhYTbU9nXmPvDeqbCqTPMYvkffBi9xy/iV2C3kfcHN8IozkF8kfAtNhlLlQ
2Uj+EMZefJWWgs/J++Lbv1j5pSX15H0x8nSBo/ZdAvnDuHF+t5NUh+YpO4zi
rJila5VnyXMQcjZqv3SM5injIGymr/oLozjyRzD52Lw0yrKS/BGcMmlNrVWe
Iu8HK46kvnMbzVvmh3jd2et6IVHkudAciFu9H1xCnovmkKtZ+viUvD/q7Ph7
6zRubTL8sf7ZmnI+O4L2+0P1vQPBXI2iTW71hzF7ftnQJ5x6HuRTo7Fv5eVT
z8NQQnZ0rm8Y9TwwbQXGfdl0X1p5+L4yaexvg1Dq+bjY1KDeMJ9DPR9Dw+kr
NruCqefjWVrXhPhWNvV8rJTN6asmiqkXYN9DzcSmvCzqBbCYjpYEmQmpF+AT
9Sa19v5r1AtQlODAk+oLqA+AjrqKdFUipz4AW6rWWBk8HvUBKJx4zoitvEp9
AGQK7xOKM1zqhTh3d0tJl0Ua9UKc6c0p4BdwqBdCztM8Wr6USr0Ql7l2Bqd1
fKkXQWeZecJxLZl6EboGjRtbn3hTL0LKDv+RJeaX1ItwcuJVWcmAJ/ViWN95
f1R4ne4zxJgQjitvvsGmXow39++Y7rSQUS9G+0/GXoHH3KkPxHT4SvdUxwXq
A6Ef/kDkPgPqA/H6bdG0KFZKfSDGn0jCzFmu1Adho7/dMTcg0eVfwOPMWw==

            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], PointSize[
            NCache[
             Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[2], 
           LineBox[CompressedData["
1:eJw1kAkwnGcch22q7nNIbBaLDRIrVUeII10/17pZi3WUtCKEicw2KkE0iRBJ
CA05SleYkklIk9ZZR0pGRI4ytEo1EWfbUSoH4iip0Xb2n2/mm2+e73mf93v/
n9E+sTBuk4yMzP7/7v+f0mvO2Wfx9fY7rH5neoG6aT/fvoplYgX8tazc/6KI
BSlr4OcxbeaGrTaxNoY4OhLzqRVaz4SZsClD8eIbYj1wm0qUGYsTxIbI4kXk
ykxMEXNgE9cxwDjbS2wMu67DVi1tvxCbIprFOZnGayfeAX5ynor+0ENiLv6O
cyyu760h3onSZ6uvyudbiS1g5B7SsFBcSWyJqHrW4EzM2/VWOMJPU9NUKia2
Rt4OdmH82jViG7CXdnusvCwg3oXJmg+rJnIlxLY4dkv+XqPDaWI7fDRoYTLr
dpF4N87z/SRR+IzYHp3NYs6DmVxiB3CZa1EnfFOIHTHcGL/IGs0idoLet23l
ZeOHiPfA+X5stuqWt/t9gIELDC+LlHhiHvKfH7gtEB4hdsajM9WBvZYxxMBU
RVpnbuonUs4EjMU5ZkMdkeRd0MAzzd47kEjeBYf72DXt7FDyrjiudiLI/ex+
8q6wa0N31e8C8m7Ifqn7/Ojpj8m7QTexW1Qa7EveHYPp5c0l4/S9THd05cRG
/Cbik/eAokrN9QBtEXkPcJTGDNvFruT5YCY4qjIDhOT5EHd5FS3W8ch74nGH
0t1kSQB5T0R2vvdO5D0H8l7Q0tIebX7oTd4LJnfMOF902ZL3Rv/mwdXaEQ/y
3uBuW/gzNceavA9qk6cvx96k82T64JhOzPEbTe+T90XsVy5dQjmQ90XntIbr
5QBz8n5QsO5qdb7tRN4PHupuNfuubSfvD3Pz2asCWXvy/rj07IBsUqEx+QD0
yJQPV8zvIh8Ab9NHLI1VI/KBKPxSU3gpnM6bGYjpX7vVzxQYkBdAd9pi0neb
pZQhgNa8rAXvR11aL0BW8ODeB5k7pdwhgFXEzMGbEib1QRidsxXddTOjPghV
4sbKtiebqQ/CVs4hvbk0U+qDoNVyv7znqBb1QmwdqfVnqNE8ECIpdQxlcZrU
C8GVb+mde03zdAiRXpain2SlTn0wov9YMkxgG1IfjFdjnvbFyirUB+PpT7Nt
CXL61AfjFJN96xsvRepD8LRSYazFhkV9CK4mWlVnDMtRH4Ib348klTbpUB8C
2U+5pwy+k6U+FHXVX6/bZNO8CMW0andoWd8m6kPxYqm4IOcCzdsRCncDlaPn
2AzqRXjc1L2uP0DzQoTrca0nM5w2eNJeBLV00UI/X4N6EfZsaagX5f8j9TJh
GCk5D+UfVKkPw7hVwxsPkzXqw9DOutK+4a9MfRh0EyQHE9dXqA/H59E9/Xla
9D8QjkqGS5Gh6jL14cgvs4xe0pSnPhxDjeoWT/wXqY9AnXH25BXXd53/BZ2d
sBk=
            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJwtkgkwnGcch0U1RZo0HVpbE0QcFZFi1xFx/bCOyMbaXbuLMFWRNFSCRGx0
Jd2kaDRjhVpTQkicUUeUKtokDHVkRohK4spUS02iMm4qGtt2/L+Zd755vud9
Zt75/q9heAz/uKqKikrEf+v/9+Yz5+q7tPhhi+4jV/oAxn3721vn92ET1RES
3NMR5dZOfidep4imEw6OE2vjoTL9nhMuETPALJX3tKjWEu+CPuekT5lBAPFu
KOfmfy24e4V4D77OZ+tquVsTG6PiAmf7nplIYlMknytuc+l5l9gMs2aF2UZT
XGJzdFkaNhdg0WWTLRBZ8U5HaKwt+Y+QUtwbn535iLwVFEmNeiNiPfLWqNcQ
rGvePk6eCd3UMGW3mSp5Fv5x3ilIMW0gb4O2mgEHq9EhYlt8wKp/OWPyI7Ed
zmfN1boMDhDbQy2sxEDK+IH4ACSK5qJVjBM7QPsX/Qir4Trig7jZpqiQsH4n
doSDJGZu42g1sROq1z/e9sefvxE7Y7Qv3r7ueTmxC7zlPbMxGmPErhherslz
jismBjSeIl6+nc4vA56JLNmLDYXk3fCy9gEjKXKQvBt40Rl3brzKJe8OWVNj
dT3of8rccWwyj6EVqSDvARZTmcQw6yXvgXBFUGFGWyZ5Nvb2alXl1XSTZ8Nk
dFgiK04n74nH7t/8bLrcQd4T/RudG6GTV8h7IXmrn0wy1kbeC7rqUu1Y9RTy
3lhYTbU9nXmPvDeqbCqTPMYvkffBi9xy/iV2C3kfcHN8IozkF8kfAtNhlLlQ
2Uj+EMZefJWWgs/J++Lbv1j5pSX15H0x8nSBo/ZdAvnDuHF+t5NUh+YpO4zi
rJila5VnyXMQcjZqv3SM5injIGymr/oLozjyRzD52Lw0yrKS/BGcMmlNrVWe
Iu8HK46kvnMbzVvmh3jd2et6IVHkudAciFu9H1xCnovmkKtZ+viUvD/q7Ph7
6zRubTL8sf7ZmnI+O4L2+0P1vQPBXI2iTW71hzF7ftnQJ5x6HuRTo7Fv5eVT
z8NQQnZ0rm8Y9TwwbQXGfdl0X1p5+L4yaexvg1Dq+bjY1KDeMJ9DPR9Dw+kr
NruCqefjWVrXhPhWNvV8rJTN6asmiqkXYN9DzcSmvCzqBbCYjpYEmQmpF+AT
9Sa19v5r1AtQlODAk+oLqA+AjrqKdFUipz4AW6rWWBk8HvUBKJx4zoitvEp9
AGQK7xOKM1zqhTh3d0tJl0Ua9UKc6c0p4BdwqBdCztM8Wr6USr0Ql7l2Bqd1
fKkXQWeZecJxLZl6EboGjRtbn3hTL0LKDv+RJeaX1ItwcuJVWcmAJ/ViWN95
f1R4ne4zxJgQjitvvsGmXow39++Y7rSQUS9G+0/GXoHH3KkPxHT4SvdUxwXq
A6Ef/kDkPgPqA/H6bdG0KFZKfSDGn0jCzFmu1Adho7/dMTcg0eVfwOPMWw==

               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Hue[0.9060679774997897, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJw1kAkwnGcch22q7nNIbBaLDRIrVUeII10/17pZi3WUtCKEicw2KkE0iRBJ
CA05SleYkklIk9ZZR0pGRI4ytEo1EWfbUSoH4iip0Xb2n2/mm2+e73mf93v/
n9E+sTBuk4yMzP7/7v+f0mvO2Wfx9fY7rH5neoG6aT/fvoplYgX8tazc/6KI
BSlr4OcxbeaGrTaxNoY4OhLzqRVaz4SZsClD8eIbYj1wm0qUGYsTxIbI4kXk
ykxMEXNgE9cxwDjbS2wMu67DVi1tvxCbIprFOZnGayfeAX5ynor+0ENiLv6O
cyyu760h3onSZ6uvyudbiS1g5B7SsFBcSWyJqHrW4EzM2/VWOMJPU9NUKia2
Rt4OdmH82jViG7CXdnusvCwg3oXJmg+rJnIlxLY4dkv+XqPDaWI7fDRoYTLr
dpF4N87z/SRR+IzYHp3NYs6DmVxiB3CZa1EnfFOIHTHcGL/IGs0idoLet23l
ZeOHiPfA+X5stuqWt/t9gIELDC+LlHhiHvKfH7gtEB4hdsajM9WBvZYxxMBU
RVpnbuonUs4EjMU5ZkMdkeRd0MAzzd47kEjeBYf72DXt7FDyrjiudiLI/ex+
8q6wa0N31e8C8m7Ifqn7/Ojpj8m7QTexW1Qa7EveHYPp5c0l4/S9THd05cRG
/Cbik/eAokrN9QBtEXkPcJTGDNvFruT5YCY4qjIDhOT5EHd5FS3W8ch74nGH
0t1kSQB5T0R2vvdO5D0H8l7Q0tIebX7oTd4LJnfMOF902ZL3Rv/mwdXaEQ/y
3uBuW/gzNceavA9qk6cvx96k82T64JhOzPEbTe+T90XsVy5dQjmQ90XntIbr
5QBz8n5QsO5qdb7tRN4PHupuNfuubSfvD3Pz2asCWXvy/rj07IBsUqEx+QD0
yJQPV8zvIh8Ab9NHLI1VI/KBKPxSU3gpnM6bGYjpX7vVzxQYkBdAd9pi0neb
pZQhgNa8rAXvR11aL0BW8ODeB5k7pdwhgFXEzMGbEib1QRidsxXddTOjPghV
4sbKtiebqQ/CVs4hvbk0U+qDoNVyv7znqBb1QmwdqfVnqNE8ECIpdQxlcZrU
C8GVb+mde03zdAiRXpain2SlTn0wov9YMkxgG1IfjFdjnvbFyirUB+PpT7Nt
CXL61AfjFJN96xsvRepD8LRSYazFhkV9CK4mWlVnDMtRH4Ib348klTbpUB8C
2U+5pwy+k6U+FHXVX6/bZNO8CMW0andoWd8m6kPxYqm4IOcCzdsRCncDlaPn
2AzqRXjc1L2uP0DzQoTrca0nM5w2eNJeBLV00UI/X4N6EfZsaagX5f8j9TJh
GCk5D+UfVKkPw7hVwxsPkzXqw9DOutK+4a9MfRh0EyQHE9dXqA/H59E9/Xla
9D8QjkqGS5Gh6jL14cgvs4xe0pSnPhxDjeoWT/wXqY9AnXH25BXXd53/BZ2d
sBk=
               "]]}, "Charting`Private`Tag#2"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 100.}, {0, 13.970753944449413`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {500, 500/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 100.}, {0, 13.970753944449413`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {500, 500/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 72]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}]},
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 72]], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwtkgkwnGcch0U1RZo0HVpbE0QcFZFi1xFx/bCOyMbaXbuLMFWRNFSCRGx0
Jd2kaDRjhVpTQkicUUeUKtokDHVkRohK4spUS02iMm4qGtt2/L+Zd755vud9
Zt75/q9heAz/uKqKikrEf+v/9+Yz5+q7tPhhi+4jV/oAxn3721vn92ET1RES
3NMR5dZOfidep4imEw6OE2vjoTL9nhMuETPALJX3tKjWEu+CPuekT5lBAPFu
KOfmfy24e4V4D77OZ+tquVsTG6PiAmf7nplIYlMknytuc+l5l9gMs2aF2UZT
XGJzdFkaNhdg0WWTLRBZ8U5HaKwt+Y+QUtwbn535iLwVFEmNeiNiPfLWqNcQ
rGvePk6eCd3UMGW3mSp5Fv5x3ilIMW0gb4O2mgEHq9EhYlt8wKp/OWPyI7Ed
zmfN1boMDhDbQy2sxEDK+IH4ACSK5qJVjBM7QPsX/Qir4Trig7jZpqiQsH4n
doSDJGZu42g1sROq1z/e9sefvxE7Y7Qv3r7ueTmxC7zlPbMxGmPErhherslz
jismBjSeIl6+nc4vA56JLNmLDYXk3fCy9gEjKXKQvBt40Rl3brzKJe8OWVNj
dT3of8rccWwyj6EVqSDvARZTmcQw6yXvgXBFUGFGWyZ5Nvb2alXl1XSTZ8Nk
dFgiK04n74nH7t/8bLrcQd4T/RudG6GTV8h7IXmrn0wy1kbeC7rqUu1Y9RTy
3lhYTbU9nXmPvDeqbCqTPMYvkffBi9xy/iV2C3kfcHN8IozkF8kfAtNhlLlQ
2Uj+EMZefJWWgs/J++Lbv1j5pSX15H0x8nSBo/ZdAvnDuHF+t5NUh+YpO4zi
rJila5VnyXMQcjZqv3SM5injIGymr/oLozjyRzD52Lw0yrKS/BGcMmlNrVWe
Iu8HK46kvnMbzVvmh3jd2et6IVHkudAciFu9H1xCnovmkKtZ+viUvD/q7Ph7
6zRubTL8sf7ZmnI+O4L2+0P1vQPBXI2iTW71hzF7ftnQJ5x6HuRTo7Fv5eVT
z8NQQnZ0rm8Y9TwwbQXGfdl0X1p5+L4yaexvg1Dq+bjY1KDeMJ9DPR9Dw+kr
NruCqefjWVrXhPhWNvV8rJTN6asmiqkXYN9DzcSmvCzqBbCYjpYEmQmpF+AT
9Sa19v5r1AtQlODAk+oLqA+AjrqKdFUipz4AW6rWWBk8HvUBKJx4zoitvEp9
AGQK7xOKM1zqhTh3d0tJl0Ua9UKc6c0p4BdwqBdCztM8Wr6USr0Ql7l2Bqd1
fKkXQWeZecJxLZl6EboGjRtbn3hTL0LKDv+RJeaX1ItwcuJVWcmAJ/ViWN95
f1R4ne4zxJgQjitvvsGmXow39++Y7rSQUS9G+0/GXoHH3KkPxHT4SvdUxwXq
A6Ef/kDkPgPqA/H6bdG0KFZKfSDGn0jCzFmu1Adho7/dMTcg0eVfwOPMWw==

            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 72]], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJw1kAkwnGcch22q7nNIbBaLDRIrVUeII10/17pZi3WUtCKEicw2KkE0iRBJ
CA05SleYkklIk9ZZR0pGRI4ytEo1EWfbUSoH4iip0Xb2n2/mm2+e73mf93v/
n9E+sTBuk4yMzP7/7v+f0mvO2Wfx9fY7rH5neoG6aT/fvoplYgX8tazc/6KI
BSlr4OcxbeaGrTaxNoY4OhLzqRVaz4SZsClD8eIbYj1wm0qUGYsTxIbI4kXk
ykxMEXNgE9cxwDjbS2wMu67DVi1tvxCbIprFOZnGayfeAX5ynor+0ENiLv6O
cyyu760h3onSZ6uvyudbiS1g5B7SsFBcSWyJqHrW4EzM2/VWOMJPU9NUKia2
Rt4OdmH82jViG7CXdnusvCwg3oXJmg+rJnIlxLY4dkv+XqPDaWI7fDRoYTLr
dpF4N87z/SRR+IzYHp3NYs6DmVxiB3CZa1EnfFOIHTHcGL/IGs0idoLet23l
ZeOHiPfA+X5stuqWt/t9gIELDC+LlHhiHvKfH7gtEB4hdsajM9WBvZYxxMBU
RVpnbuonUs4EjMU5ZkMdkeRd0MAzzd47kEjeBYf72DXt7FDyrjiudiLI/ex+
8q6wa0N31e8C8m7Ifqn7/Ojpj8m7QTexW1Qa7EveHYPp5c0l4/S9THd05cRG
/Cbik/eAokrN9QBtEXkPcJTGDNvFruT5YCY4qjIDhOT5EHd5FS3W8ch74nGH
0t1kSQB5T0R2vvdO5D0H8l7Q0tIebX7oTd4LJnfMOF902ZL3Rv/mwdXaEQ/y
3uBuW/gzNceavA9qk6cvx96k82T64JhOzPEbTe+T90XsVy5dQjmQ90XntIbr
5QBz8n5QsO5qdb7tRN4PHupuNfuubSfvD3Pz2asCWXvy/rj07IBsUqEx+QD0
yJQPV8zvIh8Ab9NHLI1VI/KBKPxSU3gpnM6bGYjpX7vVzxQYkBdAd9pi0neb
pZQhgNa8rAXvR11aL0BW8ODeB5k7pdwhgFXEzMGbEib1QRidsxXddTOjPghV
4sbKtiebqQ/CVs4hvbk0U+qDoNVyv7znqBb1QmwdqfVnqNE8ECIpdQxlcZrU
C8GVb+mde03zdAiRXpain2SlTn0wov9YMkxgG1IfjFdjnvbFyirUB+PpT7Nt
CXL61AfjFJN96xsvRepD8LRSYazFhkV9CK4mWlVnDMtRH4Ib348klTbpUB8C
2U+5pwy+k6U+FHXVX6/bZNO8CMW0andoWd8m6kPxYqm4IOcCzdsRCncDlaPn
2AzqRXjc1L2uP0DzQoTrca0nM5w2eNJeBLV00UI/X4N6EfZsaagX5f8j9TJh
GCk5D+UfVKkPw7hVwxsPkzXqw9DOutK+4a9MfRh0EyQHE9dXqA/H59E9/Xla
9D8QjkqGS5Gh6jL14cgvs4xe0pSnPhxDjeoWT/wXqY9AnXH25BXXd53/BZ2d
sBk=
            "]]}, "Charting`Private`Tag#2"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 100.}, {0, 13.970753944449413`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {500, 500/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 72]], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             PointSize[
              Rational[1, 72]], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}}, InsetBox[
     TemplateBox[{"\"approx 1\"", "\"approx 2\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.9, 0.5}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox["\"index\"", HoldForm], TraditionalForm], 
     FormBox[
      TagBox["\"frac. err. [%]\"", HoldForm], TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->500,
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
     "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
     "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 100.}, {0, 13.970753944449413`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      Annotation[{{{}, {}, 
         Annotation[{
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 72]], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Line[CompressedData["
1:eJwtkgkwnGcch0U1RZo0HVpbE0QcFZFi1xFx/bCOyMbaXbuLMFWRNFSCRGx0
Jd2kaDRjhVpTQkicUUeUKtokDHVkRohK4spUS02iMm4qGtt2/L+Zd755vud9
Zt75/q9heAz/uKqKikrEf+v/9+Yz5+q7tPhhi+4jV/oAxn3721vn92ET1RES
3NMR5dZOfidep4imEw6OE2vjoTL9nhMuETPALJX3tKjWEu+CPuekT5lBAPFu
KOfmfy24e4V4D77OZ+tquVsTG6PiAmf7nplIYlMknytuc+l5l9gMs2aF2UZT
XGJzdFkaNhdg0WWTLRBZ8U5HaKwt+Y+QUtwbn535iLwVFEmNeiNiPfLWqNcQ
rGvePk6eCd3UMGW3mSp5Fv5x3ilIMW0gb4O2mgEHq9EhYlt8wKp/OWPyI7Ed
zmfN1boMDhDbQy2sxEDK+IH4ACSK5qJVjBM7QPsX/Qir4Trig7jZpqiQsH4n
doSDJGZu42g1sROq1z/e9sefvxE7Y7Qv3r7ueTmxC7zlPbMxGmPErhherslz
jismBjSeIl6+nc4vA56JLNmLDYXk3fCy9gEjKXKQvBt40Rl3brzKJe8OWVNj
dT3of8rccWwyj6EVqSDvARZTmcQw6yXvgXBFUGFGWyZ5Nvb2alXl1XSTZ8Nk
dFgiK04n74nH7t/8bLrcQd4T/RudG6GTV8h7IXmrn0wy1kbeC7rqUu1Y9RTy
3lhYTbU9nXmPvDeqbCqTPMYvkffBi9xy/iV2C3kfcHN8IozkF8kfAtNhlLlQ
2Uj+EMZefJWWgs/J++Lbv1j5pSX15H0x8nSBo/ZdAvnDuHF+t5NUh+YpO4zi
rJila5VnyXMQcjZqv3SM5injIGymr/oLozjyRzD52Lw0yrKS/BGcMmlNrVWe
Iu8HK46kvnMbzVvmh3jd2et6IVHkudAciFu9H1xCnovmkKtZ+viUvD/q7Ph7
6zRubTL8sf7ZmnI+O4L2+0P1vQPBXI2iTW71hzF7ftnQJ5x6HuRTo7Fv5eVT
z8NQQnZ0rm8Y9TwwbQXGfdl0X1p5+L4yaexvg1Dq+bjY1KDeMJ9DPR9Dw+kr
NruCqefjWVrXhPhWNvV8rJTN6asmiqkXYN9DzcSmvCzqBbCYjpYEmQmpF+AT
9Sa19v5r1AtQlODAk+oLqA+AjrqKdFUipz4AW6rWWBk8HvUBKJx4zoitvEp9
AGQK7xOKM1zqhTh3d0tJl0Ua9UKc6c0p4BdwqBdCztM8Wr6USr0Ql7l2Bqd1
fKkXQWeZecJxLZl6EboGjRtbn3hTL0LKDv+RJeaX1ItwcuJVWcmAJ/ViWN95
f1R4ne4zxJgQjitvvsGmXow39++Y7rSQUS9G+0/GXoHH3KkPxHT4SvdUxwXq
A6Ef/kDkPgPqA/H6bdG0KFZKfSDGn0jCzFmu1Adho7/dMTcg0eVfwOPMWw==

            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[
             Rational[1, 72]], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJw1kAkwnGcch22q7nNIbBaLDRIrVUeII10/17pZi3WUtCKEicw2KkE0iRBJ
CA05SleYkklIk9ZZR0pGRI4ytEo1EWfbUSoH4iip0Xb2n2/mm2+e73mf93v/
n9E+sTBuk4yMzP7/7v+f0mvO2Wfx9fY7rH5neoG6aT/fvoplYgX8tazc/6KI
BSlr4OcxbeaGrTaxNoY4OhLzqRVaz4SZsClD8eIbYj1wm0qUGYsTxIbI4kXk
ykxMEXNgE9cxwDjbS2wMu67DVi1tvxCbIprFOZnGayfeAX5ynor+0ENiLv6O
cyyu760h3onSZ6uvyudbiS1g5B7SsFBcSWyJqHrW4EzM2/VWOMJPU9NUKia2
Rt4OdmH82jViG7CXdnusvCwg3oXJmg+rJnIlxLY4dkv+XqPDaWI7fDRoYTLr
dpF4N87z/SRR+IzYHp3NYs6DmVxiB3CZa1EnfFOIHTHcGL/IGs0idoLet23l
ZeOHiPfA+X5stuqWt/t9gIELDC+LlHhiHvKfH7gtEB4hdsajM9WBvZYxxMBU
RVpnbuonUs4EjMU5ZkMdkeRd0MAzzd47kEjeBYf72DXt7FDyrjiudiLI/ex+
8q6wa0N31e8C8m7Ifqn7/Ojpj8m7QTexW1Qa7EveHYPp5c0l4/S9THd05cRG
/Cbik/eAokrN9QBtEXkPcJTGDNvFruT5YCY4qjIDhOT5EHd5FS3W8ch74nGH
0t1kSQB5T0R2vvdO5D0H8l7Q0tIebX7oTd4LJnfMOF902ZL3Rv/mwdXaEQ/y
3uBuW/gzNceavA9qk6cvx96k82T64JhOzPEbTe+T90XsVy5dQjmQ90XntIbr
5QBz8n5QsO5qdb7tRN4PHupuNfuubSfvD3Pz2asCWXvy/rj07IBsUqEx+QD0
yJQPV8zvIh8Ab9NHLI1VI/KBKPxSU3gpnM6bGYjpX7vVzxQYkBdAd9pi0neb
pZQhgNa8rAXvR11aL0BW8ODeB5k7pdwhgFXEzMGbEib1QRidsxXddTOjPghV
4sbKtiebqQ/CVs4hvbk0U+qDoNVyv7znqBb1QmwdqfVnqNE8ECIpdQxlcZrU
C8GVb+mde03zdAiRXpain2SlTn0wov9YMkxgG1IfjFdjnvbFyirUB+PpT7Nt
CXL61AfjFJN96xsvRepD8LRSYazFhkV9CK4mWlVnDMtRH4Ib348klTbpUB8C
2U+5pwy+k6U+FHXVX6/bZNO8CMW0andoWd8m6kPxYqm4IOcCzdsRCncDlaPn
2AzqRXjc1L2uP0DzQoTrca0nM5w2eNJeBLV00UI/X4N6EfZsaagX5f8j9TJh
GCk5D+UfVKkPw7hVwxsPkzXqw9DOutK+4a9MfRh0EyQHE9dXqA/H59E9/Xla
9D8QjkqGS5Gh6jL14cgvs4xe0pSnPhxDjeoWT/wXqY9AnXH25BXXd53/BZ2d
sBk=
            "]]}, "Charting`Private`Tag#2"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 100.}, {0, 13.970753944449413`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {500, 500/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[
              Rational[1, 72]], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             PointSize[
              Rational[1, 72]], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListLinePlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"], {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        HoldForm["index"], 
        HoldForm["frac. err. [%]"]}, AxesOrigin -> {0, 0}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
        "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
        "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 100.}, {0, 13.970753944449413`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[2], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {"approx 1", "approx 2"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True}, LabelStyle -> {}, LegendLayout -> "Column"]], 
     Scaled[{0.9, 0.5}], Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Print",
 CellChangeTimes->{{3.92840234811792*^9, 3.9284023868977633`*^9}, {
  3.928402714148993*^9, 3.928402799370413*^9}, {3.9284028834322147`*^9, 
  3.928402943415216*^9}, {3.928403012894883*^9, 3.928403038727023*^9}},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"8ab728a5-197c-48dc-a0ce-b89551d90296"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.925814138999092*^9, 
  3.9258141409485064`*^9}},ExpressionUUID->"f659c753-3afe-40e5-a65b-\
ea44458d9ca7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical diagonalization from sparse matrices", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928252325947585*^9, 3.9282523276693687`*^9}, {3.9283405835101957`*^9, 
  3.928340621794651*^9}, {3.928400023818418*^9, 3.928400028801854*^9}, {
  3.928400072196031*^9, 3.928400072347327*^9}, {3.928405264523847*^9, 
  3.928405267836557*^9}},ExpressionUUID->"1c9dc5c2-f213-4f43-9c48-\
16e830cd7f0d"],

Cell[TextData[{
 "In this section we compute the eigensystem of the inverse capacitance \
matrix ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2f9545d9-8781-4eab-8a58-1ec9607c0247"],
 "using sparse matrix methods. \nThe method is the following:\n\n1. Write ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    RowBox[{"(", 
     SubscriptBox["C", "1"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6e745d88-0baa-47bd-ab5a-69af6156408a"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e8d89249-2303-4cc9-b747-24206478fa18"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7eda3cc7-d9c8-4b9c-a3d3-351132097610"],
 ") = -\[CapitalDelta](\[Epsilon],\[Epsilon]\[CloseCurlyQuote]) / ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "g"], "a"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6e02067-3011-427b-a31d-953752f37507"],
 " (Eq. 18)\n2. Compute the eigensystem of the RHS, which is a sparse matrix \
(given in Eq. 19)\n3. The resulting eigenvectors equal those of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7c4d834c-95e2-4ed6-9560-1564916e6fb3"],
 ".\n4. The eigenvalues of -\[CapitalDelta](\[Epsilon],\[Epsilon]\
\[CloseCurlyQuote]), which we call l,  are converted to those of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["C", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b4ef604e-62ff-4dbb-ae75-9fa5f5814c35"],
 " , which we call \[Lambda], through the relation \[Lambda] = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["C", "a"], "+", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["C", "g"], "a"], "/", "l"}]}], ")"}], 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "49817827-fcea-46aa-bb55-777ca96afcd6"],
 ".\n\nAt the end of the code block below we print the computed eigenvalues \
and the lowest three eigenvectors.\n\nNote:\nUsing these matrix methods, very \
large arrays can be diagonalized. In the example below we have set N=10,000, \
which runs within seconds.\nIn contrast, forming the dense matrix C , then \
diagonalizing it, is prohibitively expensive. \n\nAgain, we do not claim this \
code is optimized in any way."
}], "Text",
 CellChangeTimes->{{3.928395224143075*^9, 3.928395230315564*^9}, {
  3.928398767963944*^9, 3.92839912814828*^9}, {3.928399171205474*^9, 
  3.928399409624113*^9}, {3.9283994446685457`*^9, 3.9283999030275803`*^9}, {
  3.928399958391636*^9, 3.928399959198995*^9}, {3.9283999924294233`*^9, 
  3.9284000096889544`*^9}, {3.928400269791512*^9, 3.928400279193734*^9}, {
  3.928401169271368*^9, 
  3.9284016294613447`*^9}},ExpressionUUID->"eda6b4ab-02ea-484c-a6a2-\
282a88831f01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]", ",", "\[Epsilon]p", ",", "\[Epsilon]plus", ",", 
      "\[Epsilon]minus", ",", ",", "limit", ",", "n"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"number", " ", "of", " ", "array", " ", "junctions"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "10000"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "number", " ", "of", " ", "eigenvalues", " ", "to", " ", "keep"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"limit", "=", "100"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"example", " ", "charging", " ", "energies", " ", "from", " ", 
         RowBox[{"App", ".", " ", "F"}], " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", "1208.5747"}]}], 
       " ", ";", " ", 
       RowBox[{"units", " ", "are", " ", "h", " ", "GHz"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ea", ",", "Eb", ",", "Eag", ",", "Ebg"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{"1.0", ",", "3.7", ",", "1750", ",", "5"}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"convert", " ", "to", " ", "capacitances"}], " ", ";", " ", 
       RowBox[{"units", " ", "are", " ", "fF"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cap", "[", "Ea", "]"}], ",", 
        RowBox[{"Cap", "[", "Eb", "]"}], ",", 
        RowBox[{"Cap", "[", "Eag", "]"}], ",", 
        RowBox[{"Cap", "[", "Ebg", "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox[
        RowBox[{"Cb", "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]p", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox["Cb", 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"compute", " ", "the", " ", "eigensystem", " ", "of"}], " ", 
       "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{
        RowBox[{"Minus\[CapitalDelta]", "[", 
         RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ",", 
        RowBox[{"-", "100"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "order", " ", "eigensystem", " ", "of", " ", "from", " ", "lowest", " ",
        "to", " ", "highest", " ", "eigenvalue"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"evals", "=", 
      RowBox[{"Reverse", "@", "evals"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"evecs", "=", 
      RowBox[{"Reverse", "@", "evecs"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"convert", " ", "eigenvalues", " ", "of"}], " ", "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}], " ", "to", " ", "eigenvalues",
         " ", "of", " ", 
        SuperscriptBox["C", 
         RowBox[{"-", "1"}]]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"InverseCapacitanceMatrixEigenvalues", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Ca", " ", "+", 
          RowBox[{"Cag", "/", 
           RowBox[{"evals", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "evals"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"print", " ", "computed", " ", "eigenvalues"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "@", 
      RowBox[{"ListPlot", "[", 
       RowBox[{"InverseCapacitanceMatrixEigenvalues", ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<index\>\"", ",", 
           "\"\<\!\(\*SuperscriptBox[\(C\), \(-1\)]\) eval \
[\!\(\*SuperscriptBox[\(fF\), \(-1\)]\)]\>\""}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"print", " ", "lowest", " ", "three", " ", "eigenvectors"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "@", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"evecs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"evecs", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"evecs", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", 
        RowBox[{"AxesLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<m\>\"", ",", 
           "\"\<\!\(\*SuperscriptBox[\(C\), \(-1\)]\) evecs\>\""}], "}"}]}]}],
        "]"}]}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}],
   ";"}]], "Input",
 CellChangeTimes->{{3.924880629808741*^9, 3.924880664683345*^9}, {
   3.9248807141992683`*^9, 3.924880714313808*^9}, {3.924880788174559*^9, 
   3.924881017103567*^9}, {3.924881051654859*^9, 3.924881219309759*^9}, {
   3.9248814499575777`*^9, 3.92488146595476*^9}, {3.924881519444137*^9, 
   3.9248820791574707`*^9}, {3.924882180960848*^9, 3.9248821818342543`*^9}, {
   3.924882219329818*^9, 3.924882220081216*^9}, {3.926787436387751*^9, 
   3.926787466512711*^9}, {3.928335450214966*^9, 3.928335452439474*^9}, {
   3.928335529129985*^9, 3.928335539162293*^9}, {3.928335708400694*^9, 
   3.928335715226919*^9}, {3.9283357498716393`*^9, 3.928335852264525*^9}, {
   3.928335884008235*^9, 3.9283359499705544`*^9}, {3.928335995172311*^9, 
   3.928336040536344*^9}, {3.928336112469054*^9, 3.9283361773424*^9}, {
   3.9283368724907007`*^9, 3.928336905884737*^9}, {3.9283372553823*^9, 
   3.928337689973002*^9}, {3.9283503424393578`*^9, 3.928350374864585*^9}, {
   3.928350439162509*^9, 3.928350799399644*^9}, {3.9283508402963552`*^9, 
   3.928350958512907*^9}, {3.928351019304294*^9, 3.928351081637289*^9}, {
   3.928351207535096*^9, 3.928351215995088*^9}, {3.928351254993795*^9, 
   3.928351260335268*^9}, {3.928351295670781*^9, 3.928351345463155*^9}, 
   3.928351535035636*^9, {3.92835239849632*^9, 3.928352470796525*^9}, {
   3.928393398230579*^9, 3.9283934346997223`*^9}, {3.928393521839514*^9, 
   3.928393524945861*^9}, {3.928394254635806*^9, 3.928394263648695*^9}, {
   3.9283943102073793`*^9, 3.9283943172607317`*^9}, {3.928394360505302*^9, 
   3.9283943924391527`*^9}, {3.9283947436152687`*^9, 
   3.9283949236510477`*^9}, {3.928395065697769*^9, 3.928395195993904*^9}, {
   3.9283994251449966`*^9, 3.9283994252248583`*^9}, 3.928400052467956*^9, {
   3.928400095482244*^9, 3.9284002641375513`*^9}, {3.928400329968926*^9, 
   3.928400334173628*^9}, {3.928400383574411*^9, 3.928400420853373*^9}, {
   3.928400454271742*^9, 3.928400473745598*^9}, {3.928400514160523*^9, 
   3.9284005284000998`*^9}, {3.928400883349976*^9, 3.928401123689478*^9}, {
   3.928401448030375*^9, 3.928401453039431*^9}, {3.928401605232123*^9, 
   3.928401606714579*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"3623591a-9c7b-4354-b516-75c72c3881ee"],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[2], PointBox[CompressedData["

1:eJw1ywlQ1GUcxvG/zISQHEqsQTIKyyEqGCBCQCwPN8u5LAu7wsIiCEEgoiKH
Af5x2dhIcQkFFggIrAS2YzIqDHU5OqZQGspihiumFRBCS2ImKIdq+PXOvPPO
5/3OY5N2QpihxzDMsX/vf+/m+c1vZja6P3XpJx59QN7R7DubxPht0gAxYvsK
b3Nj8nZ0frygeZhlTTaHPHK52OuePdkC0jPmW79QupGt4DGyOsNVe5CtUfG5
JbumBJkLQ2F0sCopkGyHuGGP4oI5PtkBLb2G48r6KLIj+Gbc2YkuIXk/Qhv1
LVxXRWQnTOZKOImpR8gH8W5+mV3HHinZBXos13NekUp2hc78wfs5u9PIbpAM
nXGrGj1GPgTbzKzJb1szye7Qc8s526jIJh9GuWnF4G1lDtkD/GXnkY22PLIn
XDdaq8ay88kvQDOpP8HZdorshcihqOdDfE6TvdEp4Da1PSog+6AkprLM2b2Q
/CIUrj0Du9aKyL4o/SaGtxpTQubBOLBwSt/2FbIfOPXp982qS8nAgUSO52JW
+aZZ4C9T7sUd0+eo+0MwYZbo/gtL3R9uBw9fu9tZQT0A7vI7uqvN56kHIHmL
SWHIUTn1QGR5GIcOJFVSD8TxbulYgb2CehCmBjnlrTavUg9Cy5z5zbMPyUww
eBtht/KWqqgHg9OTO9NwQ0k9BNddnsqVf/oa9RC8tHWHhZOymnooapdUidGV
r1MPhcbQJPGz+AvUw7BzXZCRJrhIPQyn+tMfT9vUUOdDtyIvPv3cJep8mD67
l5++RGbCwciLTHvyVdTDsSCqVl8eJzMRCJJdF23E1lKPwA+mCyuWfWQmEqud
BnpalzeoR+IKf1k8Vk9morC2qrNXGNVRj0Ko89R70pNkJho+yfua/tD936Ox
7q8XnhF2mXoMHKJN9w70kdkYlIkMDN7edYW6APvXQ1q6qskQoPKCWvbzIpkV
QGf01f0icf2mtQJ0PeNbNNdLZmLRsG3SmrFuoH0s2K46L1UpmY1F/+yB3j06
sjYWgeW8/Nu8RtoL4SdqKejvJEOIXNWW+eS/yawQSXOJw0MpatoLkaIxVkt7
yUwcmr/v/m4fp4n2cfgzbPTBR9lkNg41GvXIwpdkbRzantgvJls2014E+/kI
HlNAhggN8+e7ZcNkVoS4dg9JgVUL7UW4KbBsuvUymYlHjXusLEpLRjwGjz69
Umn0Ju3jIbUz2d0gI2vjoWnCIW0XmUmAevvN9NR1MhKQEqF8iw1opX0CJkvu
XbqhImsTMHoifnr8RzIjhndHrWMft432Ylw7XnduKpPMinGnz6X05IdkrRjZ
H9z95OpjMiNB1cZOhydW7bSX4PevWcbWl8xKIHWc0PbKyFoJFE7vPPq1nMwc
gWhWuJrX3u73D+/Hu38=
         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Point[CompressedData["
1:eJw1ywlQ1GUcxvG/zISQHEqsQTIKyyEqGCBCQCwPN8u5LAu7wsIiCEEgoiKH
Af5x2dhIcQkFFggIrAS2YzIqDHU5OqZQGspihiumFRBCS2ImKIdq+PXOvPPO
5/3OY5N2QpihxzDMsX/vf+/m+c1vZja6P3XpJx59QN7R7DubxPht0gAxYvsK
b3Nj8nZ0frygeZhlTTaHPHK52OuePdkC0jPmW79QupGt4DGyOsNVe5CtUfG5
JbumBJkLQ2F0sCopkGyHuGGP4oI5PtkBLb2G48r6KLIj+Gbc2YkuIXk/Qhv1
LVxXRWQnTOZKOImpR8gH8W5+mV3HHinZBXos13NekUp2hc78wfs5u9PIbpAM
nXGrGj1GPgTbzKzJb1szye7Qc8s526jIJh9GuWnF4G1lDtkD/GXnkY22PLIn
XDdaq8ay88kvQDOpP8HZdorshcihqOdDfE6TvdEp4Da1PSog+6AkprLM2b2Q
/CIUrj0Du9aKyL4o/SaGtxpTQubBOLBwSt/2FbIfOPXp982qS8nAgUSO52JW
+aZZ4C9T7sUd0+eo+0MwYZbo/gtL3R9uBw9fu9tZQT0A7vI7uqvN56kHIHmL
SWHIUTn1QGR5GIcOJFVSD8TxbulYgb2CehCmBjnlrTavUg9Cy5z5zbMPyUww
eBtht/KWqqgHg9OTO9NwQ0k9BNddnsqVf/oa9RC8tHWHhZOymnooapdUidGV
r1MPhcbQJPGz+AvUw7BzXZCRJrhIPQyn+tMfT9vUUOdDtyIvPv3cJep8mD67
l5++RGbCwciLTHvyVdTDsSCqVl8eJzMRCJJdF23E1lKPwA+mCyuWfWQmEqud
BnpalzeoR+IKf1k8Vk9morC2qrNXGNVRj0Ko89R70pNkJho+yfua/tD936Ox
7q8XnhF2mXoMHKJN9w70kdkYlIkMDN7edYW6APvXQ1q6qskQoPKCWvbzIpkV
QGf01f0icf2mtQJ0PeNbNNdLZmLRsG3SmrFuoH0s2K46L1UpmY1F/+yB3j06
sjYWgeW8/Nu8RtoL4SdqKejvJEOIXNWW+eS/yawQSXOJw0MpatoLkaIxVkt7
yUwcmr/v/m4fp4n2cfgzbPTBR9lkNg41GvXIwpdkbRzantgvJls2014E+/kI
HlNAhggN8+e7ZcNkVoS4dg9JgVUL7UW4KbBsuvUymYlHjXusLEpLRjwGjz69
Umn0Ju3jIbUz2d0gI2vjoWnCIW0XmUmAevvN9NR1MhKQEqF8iw1opX0CJkvu
XbqhImsTMHoifnr8RzIjhndHrWMft432Ylw7XnduKpPMinGnz6X05IdkrRjZ
H9z95OpjMiNB1cZOhydW7bSX4PevWcbWl8xKIHWc0PbKyFoJFE7vPPq1nMwc
gWhWuJrX3u73D+/Hu38=
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 100.}, {0, 0.03247400993990604}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 100.}, {0, 0.03247400993990604}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.009166666666666668], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJw1ywlQ1GUcxvG/zISQHEqsQTIKyyEqGCBCQCwPN8u5LAu7wsIiCEEgoiKH
Af5x2dhIcQkFFggIrAS2YzIqDHU5OqZQGspihiumFRBCS2ImKIdq+PXOvPPO
5/3OY5N2QpihxzDMsX/vf+/m+c1vZja6P3XpJx59QN7R7DubxPht0gAxYvsK
b3Nj8nZ0frygeZhlTTaHPHK52OuePdkC0jPmW79QupGt4DGyOsNVe5CtUfG5
JbumBJkLQ2F0sCopkGyHuGGP4oI5PtkBLb2G48r6KLIj+Gbc2YkuIXk/Qhv1
LVxXRWQnTOZKOImpR8gH8W5+mV3HHinZBXos13NekUp2hc78wfs5u9PIbpAM
nXGrGj1GPgTbzKzJb1szye7Qc8s526jIJh9GuWnF4G1lDtkD/GXnkY22PLIn
XDdaq8ay88kvQDOpP8HZdorshcihqOdDfE6TvdEp4Da1PSog+6AkprLM2b2Q
/CIUrj0Du9aKyL4o/SaGtxpTQubBOLBwSt/2FbIfOPXp982qS8nAgUSO52JW
+aZZ4C9T7sUd0+eo+0MwYZbo/gtL3R9uBw9fu9tZQT0A7vI7uqvN56kHIHmL
SWHIUTn1QGR5GIcOJFVSD8TxbulYgb2CehCmBjnlrTavUg9Cy5z5zbMPyUww
eBtht/KWqqgHg9OTO9NwQ0k9BNddnsqVf/oa9RC8tHWHhZOymnooapdUidGV
r1MPhcbQJPGz+AvUw7BzXZCRJrhIPQyn+tMfT9vUUOdDtyIvPv3cJep8mD67
l5++RGbCwciLTHvyVdTDsSCqVl8eJzMRCJJdF23E1lKPwA+mCyuWfWQmEqud
BnpalzeoR+IKf1k8Vk9morC2qrNXGNVRj0Ko89R70pNkJho+yfua/tD936Ox
7q8XnhF2mXoMHKJN9w70kdkYlIkMDN7edYW6APvXQ1q6qskQoPKCWvbzIpkV
QGf01f0icf2mtQJ0PeNbNNdLZmLRsG3SmrFuoH0s2K46L1UpmY1F/+yB3j06
sjYWgeW8/Nu8RtoL4SdqKejvJEOIXNWW+eS/yawQSXOJw0MpatoLkaIxVkt7
yUwcmr/v/m4fp4n2cfgzbPTBR9lkNg41GvXIwpdkbRzantgvJls2014E+/kI
HlNAhggN8+e7ZcNkVoS4dg9JgVUL7UW4KbBsuvUymYlHjXusLEpLRjwGjz69
Umn0Ju3jIbUz2d0gI2vjoWnCIW0XmUmAevvN9NR1MhKQEqF8iw1opX0CJkvu
XbqhImsTMHoifnr8RzIjhndHrWMft432Ylw7XnduKpPMinGnz6X05IdkrRjZ
H9z95OpjMiNB1cZOhydW7bSX4PevWcbWl8xKIHWc0PbKyFoJFE7vPPq1nMwc
gWhWuJrX3u73D+/Hu38=
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{0, 100.}, {0, 0.03247400993990604}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> 
        {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"index\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SuperscriptBox[\\(C\\), \\(-1\\)]\\) eval \
[\\!\\(\\*SuperscriptBox[\\(fF\\), \\(-1\\)]\\)]\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {0, 0.03247400993990604}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.928400899946878*^9, 3.9284009041613617`*^9}, {
   3.928401035001062*^9, 3.928401083272271*^9}, 3.928401516960245*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"24d277e2-26f6-4c2a-af35-80fe72c0c291"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       NCache[
        Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJw0l3dYzn/fh0PIzg7RQCIjsxC9KEqFUpKkoSQNSnvvva49Qwih6GeLFJJk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       "]]},
     Annotation[#, "Charting`Private`Tag#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       NCache[
        Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJw003lYjO/bBvAkZE+2UISQPYQQToTsRZE9iYrSvm/TvtfUzDRLlrKWrRCK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       "]]},
     Annotation[#, "Charting`Private`Tag#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       NCache[
        Rational[1, 360], 0.002777777777777778]], AbsoluteThickness[2], 
      LineBox[CompressedData["
1:eJw8nXlcjdvbxqMic4YIlShERRRCdCGEpEjSQNKkSfM8z3N77/a8Q0hCkoQi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       "]]},
     Annotation[#, "Charting`Private`Tag#3"]& ]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"m\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*SuperscriptBox[\\(C\\), \\(-1\\)]\\) evecs\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10000.}, {-0.01369047929403033, 0.01369047929400088}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.928400899946878*^9, 3.9284009041613617`*^9}, {
   3.928401035001062*^9, 3.928401083272271*^9}, 3.928401517086266*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"2b37985e-3fb3-4862-a70a-1228b75b12c0"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking formulas", "Chapter",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928252325947585*^9, 3.9282523276693687`*^9}, {3.9283405835101957`*^9, 
  3.928340648334012*^9}},ExpressionUUID->"e8c562e8-8e98-4409-89dd-\
b30f36960d5c"],

Cell[CellGroupData[{

Cell["Verifying Eq. 18", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 
  3.928251252196021*^9}},ExpressionUUID->"cf75ad36-89c1-4932-9945-\
0b94838f1da5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"holds", " ", "for", " ", "any", " ", "n"}], " ", ";", " ", 
    RowBox[{
     RowBox[{"choosing", " ", "n"}], " ", "=", " ", 
     RowBox[{"4", " ", "for", " ", "legibility"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "\[Epsilon]", ",", "\[Epsilon]p", ",", "Cb", ",", "Cbg", ",", 
      "Cag"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"Eq", ".", " ", "18"}], " ", "holds", " ", "for", " ", "any", 
        " ", "n"}], " ", ";", " ", 
       RowBox[{
        RowBox[{"choosing", " ", "n"}], " ", "=", " ", 
        RowBox[{"4", " ", "for", " ", "legibility"}]}]}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"printing", " ", 
       RowBox[{"Eq", ".", " ", "19"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<-\[CapitalDelta](\[Epsilon],\[Epsilon]') = \>\"", 
      "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Minus\[CapitalDelta]", "[", 
        RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"printing", " ", 
       RowBox[{
        RowBox[{"Eq", ".", " ", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "2"], "+", 
          SubscriptBox["C", "3"], "+", 
          SubscriptBox["C", "4"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
     
     RowBox[{
     "Print", "[", 
      "\"\<1/(\!\(\*SubscriptBox[\(C\), \(2\)]\)+\!\(\*SubscriptBox[\(C\), \
\(3\)]\)+\!\(\*SubscriptBox[\(C\), \(4\)]\)) = \>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Inverse", "@", 
         RowBox[{"C2pC3pC4", "[", 
          RowBox[{"n", ",", "Cb", ",", "Cag", ",", "Cbg"}], "]"}]}], "//", 
        "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"definitions", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "20"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox[
        RowBox[{"Cb", "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]p", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox["Cb", 
        RowBox[{
         RowBox[{"2", "Cb"}], "+", "Cbg"}]]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "printing", " ", "the", " ", "difference", " ", "between", " ", "the", 
        " ", "LHS", " ", "and", " ", "RHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "18"}]}], ";", " ", 
       RowBox[{"gives", " ", "zero"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", 
      "\"\<-\!\(\*FractionBox[\(\[CapitalDelta] \((\[Epsilon], \[Epsilon]')\)\
\), \(Cag\)]\) - 1/(\!\(\*SubscriptBox[\(C\), \(2\)]\)+\!\(\*SubscriptBox[\(C\
\), \(3\)]\)+\!\(\*SubscriptBox[\(C\), \(4\)]\)) \!\(\*SubscriptBox[\(|\), \(\
\[Epsilon] = \*FractionBox[\(Cag\), \(Cbg\)] \*FractionBox[\(Cb + Cbg\), \(2  \
Cb + Cbg\)], \\\ \[Epsilon]'\\\  = \\\ \*FractionBox[\(Cag\), \(Cbg\)] \
\*FractionBox[\(Cb\), \(2  Cb + Cbg\)]\)]\) = \>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Minus\[CapitalDelta]", "[", 
            RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], 
           "Cag"], "-", 
          RowBox[{"Inverse", "@", 
           RowBox[{"C2pC3pC4", "[", 
            RowBox[{"n", ",", "Cb", ",", "Cag", ",", "Cbg"}], "]"}]}]}], 
         ")"}], "//", "FullSimplify"}], "//", "MatrixForm"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.928251307139835*^9, 3.928251377116774*^9}, {
  3.928251498134924*^9, 3.928251503890542*^9}, {3.928251555734716*^9, 
  3.928251680280925*^9}, {3.9282517160501127`*^9, 3.928251912405738*^9}, {
  3.928251984496689*^9, 3.9282520314911613`*^9}, {3.928252435640267*^9, 
  3.928252445172607*^9}, {3.9282526641720753`*^9, 3.92825276522469*^9}, {
  3.928253014450911*^9, 3.9282530829834213`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a165ffb9-d2e6-4e37-8314-9263c2dca9b6"],

Cell[CellGroupData[{

Cell[BoxData["\<\"-\[CapitalDelta](\[Epsilon],\[Epsilon]') = \"\>"], "Print",
 CellChangeTimes->{{3.928251600539897*^9, 3.9282516272560368`*^9}, 
   3.9282516771556463`*^9, {3.9282517184775457`*^9, 3.928251747635168*^9}, 
   3.928251797524536*^9, {3.928251834957947*^9, 3.928251861683762*^9}, 
   3.928251912821993*^9, {3.9282520158034782`*^9, 3.928252032753038*^9}, {
   3.9282522483839808`*^9, 3.9282522616992607`*^9}, 3.928252295284254*^9, {
   3.928252650733609*^9, 3.9282526647642508`*^9}, 3.928253202696216*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"73916788-7ee6-4cf1-ab36-d4de07c6ac9e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "\[Epsilon]"}], 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "\[Epsilon]p"}]},
     {
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "\[Epsilon]p"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"1", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {4, 4}, 0, {
     1, {{0, 3, 6, 9, 12}, {{1}, {2}, {4}, {2}, {1}, {3}, {4}, {3}, {2}, {
       3}, {4}, {1}}}, {
      1 + $CellContext`\[Epsilon], -1, -$CellContext`\[Epsilon]p, 
       2, -1, -1, -1, 2, -1, -1, 
       1 + $CellContext`\[Epsilon], -$CellContext`\[Epsilon]p}}]]]]], "Print",\

 CellChangeTimes->{{3.928251600539897*^9, 3.9282516272560368`*^9}, 
   3.9282516771556463`*^9, {3.9282517184775457`*^9, 3.928251747635168*^9}, 
   3.928251797524536*^9, {3.928251834957947*^9, 3.928251861683762*^9}, 
   3.928251912821993*^9, {3.9282520158034782`*^9, 3.928252032753038*^9}, {
   3.9282522483839808`*^9, 3.9282522616992607`*^9}, 3.928252295284254*^9, {
   3.928252650733609*^9, 3.9282526647642508`*^9}, 3.928253202697575*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"d951501e-7b2b-4eca-b0b5-2282f8db3bc4"],

Cell[BoxData["\<\"1/(\\!\\(\\*SubscriptBox[\\(C\\), \
\\(2\\)]\\)+\\!\\(\\*SubscriptBox[\\(C\\), \\(3\\)]\\)+\\!\\(\\*SubscriptBox[\
\\(C\\), \\(4\\)]\\)) = \"\>"], "Print",
 CellChangeTimes->{{3.928251600539897*^9, 3.9282516272560368`*^9}, 
   3.9282516771556463`*^9, {3.9282517184775457`*^9, 3.928251747635168*^9}, 
   3.928251797524536*^9, {3.928251834957947*^9, 3.928251861683762*^9}, 
   3.928251912821993*^9, {3.9282520158034782`*^9, 3.928252032753038*^9}, {
   3.9282522483839808`*^9, 3.9282522616992607`*^9}, 3.928252295284254*^9, {
   3.928252650733609*^9, 3.9282526647642508`*^9}, 3.928253202698661*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"7efdb57d-50ef-4cf8-a7fe-5cd2b7970c4d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "Cag"], "+", 
       FractionBox[
        RowBox[{"Cb", "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", " ", "Cb", " ", "Cbg"}], "+", 
         SuperscriptBox["Cbg", "2"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], "0", 
      RowBox[{"-", 
       FractionBox["Cb", 
        RowBox[{
         RowBox[{"2", " ", "Cb", " ", "Cbg"}], "+", 
         SuperscriptBox["Cbg", "2"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], 
      FractionBox["2", "Cag"], 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], 
      FractionBox["2", "Cag"], 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}]},
     {
      RowBox[{"-", 
       FractionBox["Cb", 
        RowBox[{
         RowBox[{"2", " ", "Cb", " ", "Cbg"}], "+", 
         SuperscriptBox["Cbg", "2"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], 
      RowBox[{
       FractionBox["1", "Cag"], "+", 
       FractionBox[
        RowBox[{"Cb", "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", " ", "Cb", " ", "Cbg"}], "+", 
         SuperscriptBox["Cbg", "2"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928251600539897*^9, 3.9282516272560368`*^9}, 
   3.9282516771556463`*^9, {3.9282517184775457`*^9, 3.928251747635168*^9}, 
   3.928251797524536*^9, {3.928251834957947*^9, 3.928251861683762*^9}, 
   3.928251912821993*^9, {3.9282520158034782`*^9, 3.928252032753038*^9}, {
   3.9282522483839808`*^9, 3.9282522616992607`*^9}, 3.928252295284254*^9, {
   3.928252650733609*^9, 3.9282526647642508`*^9}, 3.928253202716885*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"e0f19f49-52f3-476c-ac20-999b54632711"],

Cell[BoxData["\<\"-\\!\\(\\*FractionBox[\\(\\(\[CapitalDelta]\\)\\((\[Epsilon]\
, \[Epsilon]')\\)\\), \\(Cag\\)]\\) - 1/(\\!\\(\\*SubscriptBox[\\(C\\), \
\\(2\\)]\\)+\\!\\(\\*SubscriptBox[\\(C\\), \\(3\\)]\\)+\\!\\(\\*SubscriptBox[\
\\(C\\), \\(4\\)]\\)) \\!\\(\\*SubscriptBox[\\(|\\), \\(\[Epsilon] = \
\\*FractionBox[\\(Cag\\), \\(Cbg\\)] \\*FractionBox[\\(Cb + Cbg\\), \\(2  Cb \
+ Cbg\\)], \\\\ \[Epsilon]'\\\\  = \\\\ \\*FractionBox[\\(Cag\\), \\(Cbg\\)] \
\\*FractionBox[\\(Cb\\), \\(2  Cb + Cbg\\)]\\)]\\) = \"\>"], "Print",
 CellChangeTimes->{{3.928251600539897*^9, 3.9282516272560368`*^9}, 
   3.9282516771556463`*^9, {3.9282517184775457`*^9, 3.928251747635168*^9}, 
   3.928251797524536*^9, {3.928251834957947*^9, 3.928251861683762*^9}, 
   3.928251912821993*^9, {3.9282520158034782`*^9, 3.928252032753038*^9}, {
   3.9282522483839808`*^9, 3.9282522616992607`*^9}, 3.928252295284254*^9, {
   3.928252650733609*^9, 3.9282526647642508`*^9}, 3.9282532027177553`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"9091578e-0804-4314-b470-7fdecf7fd96c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928251600539897*^9, 3.9282516272560368`*^9}, 
   3.9282516771556463`*^9, {3.9282517184775457`*^9, 3.928251747635168*^9}, 
   3.928251797524536*^9, {3.928251834957947*^9, 3.928251861683762*^9}, 
   3.928251912821993*^9, {3.9282520158034782`*^9, 3.928252032753038*^9}, {
   3.9282522483839808`*^9, 3.9282522616992607`*^9}, 3.928252295284254*^9, {
   3.928252650733609*^9, 3.9282526647642508`*^9}, 3.9282532027225227`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"756dc6e2-6c3f-48a5-a324-aa342d2c784f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying that \
[-\[CapitalDelta](\[Epsilon],\[Epsilon]\[CloseCurlyQuote]),F] = 0", "Section",\

 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253240080587*^9, 
  3.9282532510421677`*^9}},ExpressionUUID->"053366c2-b86a-4560-9f07-\
b2e903786e37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ".", 
          RowBox[{"F", "[", "n", "]"}]}], "-", 
         RowBox[{
          RowBox[{"F", "[", "n", "]"}], ".", 
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}]}]}], 
        ")"}], "//", "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.928253484105048*^9, 3.928253552897458*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"50716008-bbe9-4856-aaed-4314c00c4406"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.9282535329195023`*^9, 3.928253554015143*^9}},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"f97a3431-2975-4e63-a303-9e6914044a88"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 26", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 
  3.928253589682852*^9}},ExpressionUUID->"adb16b56-60ac-4c74-a87d-\
9508985a6e3b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ",", "\[Epsilon]", ",", "\[Epsilon]p", ",", 
     "\[Epsilon]plus", ",", "\[Epsilon]minus"}], "}"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"This", " ", "shows", " ", 
       SubscriptBox["P", "+"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], 
         RowBox[{"(", 
          RowBox[{"\[Epsilon]", ",", 
           RowBox[{"\[Epsilon]", "'"}]}], ")"}]}], ")"}], 
       SubscriptBox["P", "+"]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[CapitalDelta]"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "+"], ",", "0"}], ")"}]}], ")"}], 
       SubscriptBox["P", "+"]}]}], " ", "=", " ", "0"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]plus", "=", 
     RowBox[{"\[Epsilon]", "-", "\[Epsilon]p"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "0"}], "]"}], ".", 
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ".", 
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "0"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"n", ",", "\[Epsilon]plus", ",", "0"}], "]"}], ".", 
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "0"}], "]"}]}]}], ")"}], "//", "FullSimplify"}], 
      "//", "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"This", " ", "shows", " ", 
        SubscriptBox["P", "-"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]"}], 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", ",", 
            RowBox[{"\[Epsilon]", "'"}]}], ")"}]}], ")"}], 
        SubscriptBox["P", "-"]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[CapitalDelta]"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "-"], ",", "0"}], ")"}]}], ")"}], 
        SubscriptBox["P", "-"]}]}], " ", "=", " ", "0"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"\[Epsilon]minus", "=", 
     RowBox[{"\[Epsilon]", "+", "\[Epsilon]p"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "1"}], "]"}], ".", 
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ".", 
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"n", ",", "\[Epsilon]minus", ",", "0"}], "]"}], ".", 
          RowBox[{"P", "[", 
           RowBox[{"n", ",", "1"}], "]"}]}]}], ")"}], "//", "FullSimplify"}], 
      "//", "MatrixForm"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9282536013078537`*^9, 3.928253800289363*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d41e3393-d3fb-4321-8151-3865a94d8b1e"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928253699787146*^9, 3.928253724053526*^9}, {
  3.928253782858905*^9, 3.9282538022743053`*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"1810218c-9fd5-4a94-b3cd-8e424c5ddcac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928253699787146*^9, 3.928253724053526*^9}, {
  3.928253782858905*^9, 3.928253802279607*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"af020c57-04d2-4126-8c2c-7898a6561acc"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 29 & Eq. 30 (most important check)", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928340740205428*^9, 
  3.9283407510909986`*^9}},ExpressionUUID->"613bae88-5587-4e1a-b3de-\
275186d6090d"],

Cell[TextData[{
 "This is the most important check in this notebook. It shows our exact \
solution holds.\n\nBelow we show that the eigensystem of -\[CapitalDelta](\
\[Epsilon],\[Epsilon]\[CloseCurlyQuote]) is given by Eqs. 29 & 30. We do this \
by\n\n1. First computing the eigensystem numerically\n2. Using the formulae\n\
\nAs stated in the text, each characteristic polynomial ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "\[PlusMinus]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d1abae2b-6fdf-426c-a1ff-b7a5e4200d1b"],
 " has N roots; therefore there are 2N total.\nTo eliminate the unphysical \
roots, we do the following procedure explained in the text:\n\t1. We compute \
all N roots for the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5e2291cf-abf6-43c8-8961-d065005625b2"],
 " polynomial, which corresponds to the even modes\n\t2. We plug these roots \
into the eigenvector formula Eq. 30\n\t3. If the resulting eigenvector is \
even we keep both eigenvalue and eigenvector\n\t4. If the resulting \
eigenvector is not even we throw it out.\n\t5. We repeat steps 1-4 with the \
roots of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "-"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "259413d8-623a-4cc7-b752-70eaaa345362"],
 " polynomial\nThis gives N eigenvalues and eigenvectors.\n\nNow, in the \
procedure, there\[CloseCurlyQuote]s nothing special about N being even or \
odd. However, \nin the check below, we separate the two cases because it \
makes it easier to compare \nthe numerically -computed eigensystems against \
the formula-computed ones."
}], "Text",
 CellChangeTimes->{{3.92825394502564*^9, 3.9282539617694683`*^9}, {
  3.928336408279331*^9, 
  3.928336842710114*^9}},ExpressionUUID->"a6d74191-a7a2-487d-9521-\
a58287c1ddae"],

Cell[CellGroupData[{

Cell["N even", "Subsection",
 CellChangeTimes->{{3.924882226795711*^9, 3.924882227155416*^9}, {
  3.928336867312572*^9, 3.928336868251758*^9}, {3.928337773087205*^9, 
  3.9283377790832987`*^9}},ExpressionUUID->"6badacbe-05f6-4016-98b3-\
dd3d0dc0d1f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "=", ".5"}], ",", 
      RowBox[{"\[Epsilon]p", "=", "0.3"}], ",", "\[Epsilon]plus", ",", 
      "\[Epsilon]minus", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Epsilon]plus", "=", 
      RowBox[{"\[Epsilon]", "-", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]minus", "=", 
      RowBox[{"\[Epsilon]", "+", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"compute", " ", "the", " ", "eigensystem", " ", "of"}], " ", 
       "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Minus\[CapitalDelta]", "[", 
          RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ",", 
         "16"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "force", " ", "every", " ", "normalized", " ", "eigenvector", " ", 
        "to", " ", "have", " ", "a", " ", "positive", " ", "first", " ", 
        "entry"}], ";", " ", 
       RowBox[{"used", " ", "to", " ", "compare"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"evecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"evecs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "evecs"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "find", " ", "all", " ", "n", " ", "roots", " ", "of", " ", "the", " ", 
       
       SubscriptBox["P", "+"], " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rootsPLUS", "=", 
      RowBox[{"l", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{"CharPoly", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", "l"}], "]"}], ",", 
            "16"}], "]"}], "==", "0"}], ",", "l"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "find", " ", "all", " ", "n", " ", "roots", " ", "of", " ", "the", " ", 
       
       SubscriptBox["P", "-"], " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rootsMINUS", "=", 
      RowBox[{"l", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{"CharPoly", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", "l"}], "]"}], ",", 
            "16"}], "]"}], "==", "0"}], ",", "l"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"evaluate", " ", "all", " ", "n", " ", 
         SubscriptBox["v", "+"], " ", "vectors", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "30"}]}], " ", "&"}], " ", "normalize", " ", 
       "them"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vecsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"eigenvector", "[", 
          RowBox[{"n", ",", "\[Epsilon]plus", ",", 
           RowBox[{"rootsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", 
              RowBox[{"rootsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", 
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", 
              RowBox[{"rootsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "rootsPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"evaluate", " ", "all", " ", "n", " ", 
         SubscriptBox["v", "-"], " ", "vectors", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "30"}]}], " ", "&"}], " ", "normalize", " ", 
       "them"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vecsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"eigenvector", "[", 
          RowBox[{"n", ",", "\[Epsilon]minus", ",", 
           RowBox[{"rootsMINUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", 
              RowBox[{"rootsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", 
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", 
              RowBox[{"rootsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "rootsMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "make", " ", "all", " ", "vectors", " ", "have", " ", "a", " ", 
       "positive", " ", "first", " ", "component"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vecsPLUS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"vecsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vecsPLUS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"vecsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "evecs"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "figure", " ", "out", " ", "the", " ", "indicies", " ", "of", " ", 
       "all", " ", "even", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"indPLUS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"vecsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"vecsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"indPLUS", ",", "i"}], "]"}], ";"}], ",", "0"}], "]"}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "vecsPLUS"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"keep", " ", "only", " ", "the", " ", "even", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "and", " ", "store",
        " ", "them", " ", "in", " ", 
       RowBox[{"vecsPLUS", "/", "valsPLUS"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tmpvecsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecsPLUS", "[", 
         RowBox[{"[", 
          RowBox[{"indPLUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvalsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"rootsPLUS", "[", 
         RowBox[{"[", 
          RowBox[{"indPLUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsPLUS", "=", "tmpvecsPLUS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"valsPLUS", "=", "tmpvalsPLUS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "figure", " ", "out", " ", "the", " ", "indicies", " ", "of", " ", 
       "all", " ", "odd", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"indMINUS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"vecsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"vecsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"indMINUS", ",", "i"}], "]"}], ";"}], ",", "0"}], "]"}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "vecsMINUS"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"keep", " ", "only", " ", "the", " ", "odd", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "and", " ", "store",
        " ", "them", " ", "in", " ", 
       RowBox[{"vecsMINUS", "/", "valsMINUS"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvecsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecsMINUS", "[", 
         RowBox[{"[", 
          RowBox[{"indMINUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvalsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"rootsMINUS", "[", 
         RowBox[{"[", 
          RowBox[{"indMINUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsMINUS", "=", "tmpvecsMINUS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"valsMINUS", "=", "tmpvalsMINUS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"join", " ", "all", " ", 
        RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "into", " ", 
        "single", " ", "lists"}], ";", " ", 
       RowBox[{
       "the", " ", "riffle", " ", "operation", " ", "simply", " ", "orders", 
        " ", "them", " ", "correctly"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"valsALL", "=", 
      RowBox[{"Riffle", "[", 
       RowBox[{"valsMINUS", ",", "valsPLUS"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsALL", "=", 
      RowBox[{"Riffle", "[", 
       RowBox[{"vecsMINUS", ",", "vecsPLUS"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "print", " ", "numerically", " ", "computed", " ", "eigenvalues"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Numerically computed eigenvalues = \>\"", "]"}], ";", 
     
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{"evals", ",", "6"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"print", " ", "formula"}], "-", 
        RowBox[{"computed", " ", "eigenvalues"}]}], ";", " ", 
       RowBox[{
       "the", " ", "Riffle", " ", "procedure", " ", "just", " ", "makes", " ",
         "a", " ", "list", " ", "in", " ", "the", " ", "correct", " ", 
        "order"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Formula computed eigenvalues = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{"valsALL", ",", "6"}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "print", " ", "the", " ", "difference", " ", "between", " ", 
        "numerically", " ", "and", " ", "formula"}], "-", 
       RowBox[{"computed", " ", "eigenvalues"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Numerical - Formula = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"evals", "-", "valsALL"}], "]"}], ",", "6"}], "]"}], "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "print", " ", "the", " ", "difference", " ", "in", " ", "the", " ", 
       "eigenvectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Numerical Evecs - Formula Evecs = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"evecs", "-", "vecsALL"}], "]"}], ",", "6"}], "]"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbfpw5zxZu7eO3+6KLgbRGQluK0H0di4vMP13ausm
EJ0ToHweRM/+UnIZRPe8zHwBoquW2LHKAenUXjt2EB1v9o4XRDNwPQ0G0S77
5yWAaLNNu8D0vd6sVBAdNLMJTJdm9Kw94PjWUTEjYCOIZnjo1r3F5a2jjkAf
mL6moTIVRDcapk4D0TWXelaD6DdO6WtAdMWT3RtA9N+yjr0gusy54SCIPsG3
/ySIntSceh5E79YUvAqi65j474Hoj1+0noHoS5v5bbcC6SP+No4g+qz1mxwQ
fVXJfjGIzkwxsLwIpF+kVdmCaABEzpXO
  "],
 CellLabel->"In[69]:=",ExpressionUUID->"93c5186a-413c-459c-b4f5-ecbfb9a8fe6e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Numerically computed eigenvalues = \"\>"], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.928394220389619*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"53e04ecb-d469-4254-9272-ab43a6822f3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5661903789690600915`6.", ",", "2.1049875621120890331`6.", ",", 
   "1.2338096210309398974`6.", ",", "0.095012437887910978`6."}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.9283942203906193`*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"caf0ac95-fc36-43de-9dbb-f9926bba3a5f"],

Cell[BoxData["\<\"Formula computed eigenvalues = \"\>"], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.928394220391474*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"f9e892a6-62e1-49b9-b216-33a5066be9a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5661903789690600942`6.", ",", "2.1049875621120890272`6.", ",", 
   "1.2338096210309399058`6.", ",", "0.0950124378879109642`6."}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.928394220392006*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"12611755-fa37-4d36-a5ac-5fec5aaf109a"],

Cell[BoxData["\<\"Numerical - Formula = \"\>"], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.9283942203925133`*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"bb69fba8-974e-4d47-921d-31d50f8a1f2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.9283942203930063`*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"d1d7d813-9fe1-4d82-9d9a-66f7bdddb5a9"],

Cell[BoxData["\<\"Numerical Evecs - Formula Evecs = \"\>"], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.928394220393502*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"93cd0b15-3451-40a8-976a-8dcba92a3155"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.924881788103673*^9, 3.9248818883822613`*^9}, {
   3.9248819632377567`*^9, 3.924882079418819*^9}, 3.924882213024701*^9, {
   3.926151849179594*^9, 3.926151861789228*^9}, 3.9261631867063417`*^9, 
   3.926163266054804*^9, {3.926163323646414*^9, 3.9261633474604197`*^9}, {
   3.926787438269045*^9, 3.9267874669324207`*^9}, {3.928335439150445*^9, 
   3.92833545349536*^9}, {3.92833553061204*^9, 3.928335539426216*^9}, 
   3.9283356110252132`*^9, {3.928335709348735*^9, 3.9283357155239143`*^9}, 
   3.928335760520865*^9, {3.928335915928369*^9, 3.9283359515476627`*^9}, 
   3.928336041504014*^9, {3.928336160460932*^9, 3.9283361779466953`*^9}, 
   3.928336261565722*^9, {3.928337604564146*^9, 3.9283376296615143`*^9}, {
   3.928337661328186*^9, 3.928337690672408*^9}, {3.928394194185623*^9, 
   3.928394220394043*^9}},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"5438ecb4-fcac-4db2-8ca7-285c73dc33f1"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["N odd", "Subsection",
 CellChangeTimes->{{3.924882226795711*^9, 3.924882240022853*^9}, {
  3.928337768787301*^9, 
  3.928337783367235*^9}},ExpressionUUID->"681eb2b8-dd8a-45c1-931a-\
c268ee6e183c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "=", ".5"}], ",", 
      RowBox[{"\[Epsilon]p", "=", "0.3"}], ",", "\[Epsilon]plus", ",", 
      "\[Epsilon]minus", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Epsilon]plus", "=", 
      RowBox[{"\[Epsilon]", "-", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]minus", "=", 
      RowBox[{"\[Epsilon]", "+", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", "=", "5"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"compute", " ", "the", " ", "eigensystem", " ", "of"}], " ", 
       "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Minus\[CapitalDelta]", "[", 
          RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ",", 
         "16"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "force", " ", "every", " ", "normalized", " ", "eigenvector", " ", 
        "to", " ", "have", " ", "a", " ", "positive", " ", "first", " ", 
        "entry"}], ";", " ", 
       RowBox[{"used", " ", "to", " ", "compare"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"evecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"evecs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "evecs"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "find", " ", "all", " ", "n", " ", "roots", " ", "of", " ", "the", " ", 
       
       SubscriptBox["P", "+"], " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rootsPLUS", "=", 
      RowBox[{"l", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{"CharPoly", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", "l"}], "]"}], ",", 
            "16"}], "]"}], "==", "0"}], ",", "l"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "find", " ", "all", " ", "n", " ", "roots", " ", "of", " ", "the", " ", 
       
       SubscriptBox["P", "-"], " ", "polynomial"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"rootsMINUS", "=", 
      RowBox[{"l", "/.", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SetPrecision", "[", 
           RowBox[{
            RowBox[{"CharPoly", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", "l"}], "]"}], ",", 
            "16"}], "]"}], "==", "0"}], ",", "l"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"evaluate", " ", "all", " ", "n", " ", 
         SubscriptBox["v", "+"], " ", "vectors", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "30"}]}], " ", "&"}], " ", "normalize", " ", 
       "them"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vecsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"eigenvector", "[", 
          RowBox[{"n", ",", "\[Epsilon]plus", ",", 
           RowBox[{"rootsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", 
              RowBox[{"rootsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", 
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]plus", ",", 
              RowBox[{"rootsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "rootsPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"evaluate", " ", "all", " ", "n", " ", 
         SubscriptBox["v", "-"], " ", "vectors", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "30"}]}], " ", "&"}], " ", "normalize", " ", 
       "them"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vecsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"eigenvector", "[", 
          RowBox[{"n", ",", "\[Epsilon]minus", ",", 
           RowBox[{"rootsMINUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", 
              RowBox[{"rootsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ".", 
            RowBox[{"eigenvector", "[", 
             RowBox[{"n", ",", "\[Epsilon]minus", ",", 
              RowBox[{"rootsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ")"}], 
          RowBox[{"1", "/", "2"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "rootsMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "make", " ", "all", " ", "vectors", " ", "have", " ", "a", " ", 
       "positive", " ", "first", " ", "component"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vecsPLUS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"vecsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"vecsPLUS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"vecsPLUS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "evecs"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "figure", " ", "out", " ", "the", " ", "indicies", " ", "of", " ", 
       "all", " ", "even", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"indPLUS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"vecsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"vecsPLUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"indPLUS", ",", "i"}], "]"}], ";"}], ",", "0"}], "]"}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "vecsPLUS"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"keep", " ", "only", " ", "the", " ", "even", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "and", " ", "store",
        " ", "them", " ", "in", " ", 
       RowBox[{"vecsPLUS", "/", "valsPLUS"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tmpvecsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecsPLUS", "[", 
         RowBox[{"[", 
          RowBox[{"indPLUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvalsPLUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"rootsPLUS", "[", 
         RowBox[{"[", 
          RowBox[{"indPLUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indPLUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsPLUS", "=", "tmpvecsPLUS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"valsPLUS", "=", "tmpvalsPLUS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "figure", " ", "out", " ", "the", " ", "indicies", " ", "of", " ", 
       "all", " ", "odd", " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"indMINUS", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"vecsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"vecsMINUS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "12"}]]}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"indMINUS", ",", "i"}], "]"}], ";"}], ",", "0"}], "]"}], 
        ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "vecsMINUS"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"keep", " ", "only", " ", "the", " ", "odd", " ", 
       RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "and", " ", "store",
        " ", "them", " ", "in", " ", 
       RowBox[{"vecsMINUS", "/", "valsMINUS"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvecsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecsMINUS", "[", 
         RowBox[{"[", 
          RowBox[{"indMINUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmpvalsMINUS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"rootsMINUS", "[", 
         RowBox[{"[", 
          RowBox[{"indMINUS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "@", "indMINUS"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsMINUS", "=", "tmpvecsMINUS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"valsMINUS", "=", "tmpvalsMINUS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"join", " ", "all", " ", 
        RowBox[{"eigenvalues", "/", "eigenvectors"}], " ", "into", " ", 
        "single", " ", "lists"}], ";", " ", 
       RowBox[{
       "the", " ", "riffle", " ", "operation", " ", "simply", " ", "orders", 
        " ", "them", " ", "correctly"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"valsALL", "=", 
      RowBox[{"Riffle", "[", 
       RowBox[{"valsPLUS", ",", "valsMINUS"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vecsALL", "=", 
      RowBox[{"Riffle", "[", 
       RowBox[{"vecsPLUS", ",", "vecsMINUS"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "print", " ", "numerically", " ", "computed", " ", "eigenvalues"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Numerically computed eigenvalues = \>\"", "]"}], ";", 
     
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{"evals", ",", "6"}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"print", " ", "formula"}], "-", 
        RowBox[{"computed", " ", "eigenvalues"}]}], ";", " ", 
       RowBox[{
       "the", " ", "Riffle", " ", "procedure", " ", "just", " ", "makes", " ",
         "a", " ", "list", " ", "in", " ", "the", " ", "correct", " ", 
        "order"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Formula computed eigenvalues = \>\"", "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{"valsALL", ",", "6"}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "print", " ", "the", " ", "difference", " ", "between", " ", 
        "numerically", " ", "and", " ", "formula"}], "-", 
       RowBox[{"computed", " ", "eigenvalues"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<Numerical - Formula = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"evals", "-", "valsALL"}], "]"}], ",", "6"}], "]"}], "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "print", " ", "the", " ", "difference", " ", "in", " ", "the", " ", 
       "eigenvectors"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Numerical Evecs - Formula Evecs = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"evecs", "-", "vecsALL"}], "]"}], ",", "6"}], "]"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbfpw5zxZu7eO3+6KLgbRGQluK0H0di4vMP13ausm
EJ0ToHweRM/+UnIZRPe8zHwBoquW2LHKAenUXjt2EB1v9o4XRDNwPQ0G0S77
5yWAaLNNu8D0vd6sVBAdNLMJTJdm9Kw94PjWUTEjYCOIZnjo1r3F5a2jjkAf
mL6moTIVRDcapk4D0TWXelaD6DdO6WtAdMWT3RtA9N+yjr0gusy54SCIPsG3
/ySIntSceh5E79YUvAqi65j474Hoj1+0noHoS5v5bbcC6SP+No4g+qz1mxwQ
HTl9wxoQfXXhDLuLQDrmqKADiAYAWjqWxA==
  "],
 CellLabel->"In[71]:=",ExpressionUUID->"11053a37-28a4-4e98-bf38-a97b2a0924ee"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Numerically computed eigenvalues = \"\>"], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.928394240699366*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"b39a312e-45e0-4886-b387-4d7078029b86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.6344362400162042557`6.", ",", "2.904987562112089022`6.", ",", 
   "1.4917876183218410636`6.", ",", "0.8950124378879109669`6.", ",", 
   "0.0737761416619546918`6."}], "}"}]], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.928394240700177*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"841e02d2-7c95-4a1f-a813-44ea2ce8412a"],

Cell[BoxData["\<\"Formula computed eigenvalues = \"\>"], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.928394240700982*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"ee742830-1618-4f3c-a2d9-63772da13cf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.6344362400162042547`6.", ",", "2.904987562112089027`6.", ",", 
   "1.4917876183218410573`6.", ",", "0.895012437887910973`6.", ",", 
   "0.073776141661954688`6."}], "}"}]], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.928394240701449*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"71ce9513-9b79-4639-b71d-4399b3c229cf"],

Cell[BoxData["\<\"Numerical - Formula = \"\>"], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.928394240701902*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"18e47ce6-d4ae-435f-80db-204e75b36119"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.9283942407023582`*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"ebecc33f-5eb8-40e8-980a-84ca001cb3ff"],

Cell[BoxData["\<\"Numerical Evecs - Formula Evecs = \"\>"], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.928394240702796*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"1cabc6ff-55ca-4891-831c-3587e35fec00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.9283377286381273`*^9, 3.928337765776664*^9}, {
  3.928394236215743*^9, 3.9283942407032843`*^9}},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"be269ce9-b9fb-4954-9be1-098822000cad"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eqs. 31 & 32", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928262234489517*^9, 3.928262234826627*^9}, {
  3.928302078132514*^9, 3.928302078221458*^9}, {3.928307125967043*^9, 
  3.928307140544689*^9}, {3.928307173574366*^9, 
  3.9283071795937033`*^9}},ExpressionUUID->"fc889576-e031-4f12-ae8a-\
02600ad3bba8"],

Cell["\<\
The claim is that Eq. 31, when evaluated on an eigenvalue, also produces \
eigenvectors. Below we show this to be true.\
\>", "Text",
 CellChangeTimes->{{3.9283071883799257`*^9, 3.92830723770648*^9}, {
  3.928339496708701*^9, 3.92833950282712*^9}, {3.928340546431757*^9, 
  3.928340554675359*^9}},ExpressionUUID->"7bfb8187-b634-4240-a41c-\
e0799b316040"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Epsilon]", "=", ".5"}], ",", 
      RowBox[{"\[Epsilon]p", "=", "0.3"}], ",", "n"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"compute", " ", "the", " ", "eigensystem", " ", "of"}], " ", 
       "-", 
       RowBox[{"\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", ",", 
          RowBox[{"\[Epsilon]", "'"}]}], ")"}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"evals", ",", "evecs"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Minus\[CapitalDelta]", "[", 
          RowBox[{"n", ",", "\[Epsilon]", ",", "\[Epsilon]p"}], "]"}], ",", 
         "20"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "force", " ", "every", " ", "normalized", " ", "eigenvector", " ", 
        "to", " ", "have", " ", "a", " ", "positive", " ", "first", " ", 
        "entry"}], ";", " ", 
       RowBox[{"used", " ", "to", " ", "compare"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"evecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{
           RowBox[{"evecs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "evecs"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "the", " ", "following", " ", "loop", " ", "will", " ", "fill", " ", 
       "FormulaEvecs", " ", "with", " ", "vectors", " ", "of", " ", "the", 
       " ", "form", " ", "given", " ", "by", " ", 
       RowBox[{"Eq", ".", " ", "32"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"FormulaEvecs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "vtilde", " ", "is", " ", "defined", " ", "in", " ", 
         "\"\<Functions\>\""}], ";", " ", 
        RowBox[{
        "makes", " ", "a", " ", "vector", " ", "with", " ", "components", " ",
          "given", " ", "by", " ", 
         RowBox[{"Eq", ".", " ", "31"}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"vtilde", "[", 
            RowBox[{"m", ",", 
             RowBox[{"evals", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
           "this", " ", "is", " ", "a", " ", "cheap", " ", "way", " ", "of", 
            " ", "checking", " ", "what", " ", "projection", " ", "to", " ", 
            "hit", " ", "vtilde", " ", "with"}], ";", " ", 
           RowBox[{
           "if", " ", "the", " ", "numerical", " ", "eigenvector", " ", "is", 
            " ", "even"}]}], ",", " ", 
          RowBox[{
           RowBox[{"hit", " ", "it", " ", "with", " ", 
            SubscriptBox["P", "+"]}], ";", " ", 
           RowBox[{
           "if", " ", "the", " ", "numerical", " ", "vector", " ", "is", " ", 
            "odd"}]}], ",", " ", 
          RowBox[{"hit", " ", "it", " ", "with", " ", 
           SubscriptBox["P", "-"]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"evecs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"evecs", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "<", 
           SuperscriptBox["10", 
            RowBox[{"-", "10"}]]}], ",", 
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"n", ",", "0"}], "]"}], ".", "tmp"}]}], ",", 
          RowBox[{"tmp", "=", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"n", ",", "1"}], "]"}], ".", "tmp"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"normalize", " ", "the", " ", "vector"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"tmp", "=", 
         RowBox[{"tmp", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"tmp", ".", "tmp"}], "]"}]}]}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "force", " ", "the", " ", "first", " ", "component", " ", "of", " ",
            "the", " ", "vector", " ", "to", " ", "be", " ", "positive"}], 
          ";", " ", 
          RowBox[{"for", " ", "comparison"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"tmp", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
          RowBox[{"tmp", "*=", 
           RowBox[{"-", "1"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "append", " ", "the", " ", "resulting", " ", "vector", " ", "to", 
          " ", "FormulaEvecs"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"FormulaEvecs", ",", "tmp"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "@", "evals"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "print", " ", "the", " ", "difference", " ", "between", " ", "the", 
        " ", "numerical", " ", "and", " ", "formula"}], "-", 
       RowBox[{"computed", " ", "eigenvectors"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", "\"\<Numerical Eigenvectors - Formula Eigenvectors = \>\"",
       "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"evecs", "-", "FormulaEvecs"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxc8rQwEAB/BnkVqxvYODA/XMAbk4bKkxvW3tIGW9/QGWenm0crHRkrCU
eHNQI5tWmpaFzPxYjEY5jGi1NblYvZqZ2lZqKavF+77Dpw81Ps2wMoIgWkVY
LVz523Ql+ue9JYA5qymEo/Jh6ZpnJYJtZlUS+yozacx/TRawc1/X0C7OunWN
eExTbsKE/MOCjXG/FWsi19JZ9xSLmZ1laTvHH9/RJZrizKeYEEzr58YS3avc
kH7t6vTgpT52C8+n+ENc1E8c4blcLIxrjtVb7DAs3uNEc/wRb7rYJI51kxm8
IFNk8XelJ49TZ4rBC/GH0QEav2iLNpzpGApg5o9cuxQfsf768G7auYcLwdkD
rKcsJ1hDkGHsqvbf4KDASHvtygRWew1vuE4VymG51vWJn8t8Fee3n+qj4v9p
qMnF
  "],
 CellLabel->"In[19]:=",ExpressionUUID->"7bf5ddca-dc5c-459b-992c-35ecc0e164ae"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Numerical Eigenvectors - Formula Eigenvectors = \"\>"], \
"Print",
 CellChangeTimes->{{3.928339773124881*^9, 3.9283397803439693`*^9}, 
   3.928339939895898*^9, {3.928340033164679*^9, 3.928340042872658*^9}, {
   3.928340497096387*^9, 3.9283405186761293`*^9}},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"ca4b1e30-d0e4-47d7-b340-cab93fe51c6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.928339773124881*^9, 3.9283397803439693`*^9}, 
   3.928339939895898*^9, {3.928340033164679*^9, 3.928340042872658*^9}, {
   3.928340497096387*^9, 3.928340518677223*^9}},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"b094f4af-ecda-4d97-ae4d-390e6cc0ad93"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 33", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928303442138156*^9, 
  3.928303442271986*^9}},ExpressionUUID->"b33c7543-3949-491a-8a61-\
eb3cd613c451"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"here", "'"}], "s", " ", "an", " ", "example", " ", "with", " ", 
    "n", " ", "specified"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "v", ",", "LHS", ",", "RHS"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vtilde", "[", 
         RowBox[{"m", ",", "l"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"make", " ", 
       OverscriptBox["v", "~"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "0"}], "]"}], ".", "v"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"make", " ", 
       SubscriptBox["P", "+"], 
       OverscriptBox["v", "~"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{"v", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"v", ".", "v"}], "]"}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"normalize", " ", 
       SubscriptBox["P", "+"], 
       OverscriptBox["v", "~"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LHS", "=", 
      SuperscriptBox[
       RowBox[{"Total", "[", "v", "]"}], "2"]}], ";", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"form", " ", "N"}], ",", " ", 
       RowBox[{"LHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "33"}]}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"print", " ", "LHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "33"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"LHS", "//", "FullSimplify"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"RHS", "=", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"n", " ", 
            RowBox[{"ArcCsc", "[", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "/", "l"}], ")"}], 
              RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], "2"], "/", "l"}]}], 
       RowBox[{"n", "+", 
        RowBox[{
         RowBox[{"Csc", "[", 
          RowBox[{"2", " ", 
           RowBox[{"ArcCsc", "[", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "/", "l"}], ")"}], 
             RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "n", " ", 
           RowBox[{"ArcCsc", "[", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "/", "l"}], ")"}], 
             RowBox[{"1", "/", "2"}]], "]"}]}], "]"}]}]}]]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"print", " ", "RHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "33"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"RHS", "//", "FullSimplify"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"print", " ", "LHS"}], " ", "-", " ", 
       RowBox[{"RHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "33"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS - RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LHS", " ", "-", " ", "RHS"}], ")"}], "//", "FullSimplify"}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.92830356291567*^9, 3.928303592205563*^9}, {
  3.9283036228386383`*^9, 3.928303704468183*^9}, {3.928303745894226*^9, 
  3.928303918519587*^9}, {3.928304144442974*^9, 3.928304267289233*^9}, {
  3.928304310132683*^9, 
  3.928304385588612*^9}},ExpressionUUID->"9eee9fe3-a29e-4fbb-be3a-\
75963d5fa9c8"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928303860952395*^9, {3.9283039026475267`*^9, 3.9283039078538313`*^9}, {
   3.928304344172495*^9, 3.928304379312114*^9}},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"989c60e4-554f-4a40-adc5-b20428de29dc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l"}], ")"}], "2"]}], 
  RowBox[{"2", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l"}]}]]], "Print",
 CellChangeTimes->{
  3.928303860952395*^9, {3.9283039026475267`*^9, 3.9283039078538313`*^9}, {
   3.928304344172495*^9, 3.9283043793134813`*^9}},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"58898f07-8c8f-47c0-a811-6c3bb8488b00"],

Cell[BoxData["\<\"RHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928303860952395*^9, {3.9283039026475267`*^9, 3.9283039078538313`*^9}, {
   3.928304344172495*^9, 3.928304379314788*^9}},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"09e7ffc7-9905-499a-8ec7-1169e5ca2c8b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l"}], ")"}], "2"]}], 
  RowBox[{"2", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "l"}], ")"}], " ", "l"}]}]]], "Print",
 CellChangeTimes->{
  3.928303860952395*^9, {3.9283039026475267`*^9, 3.9283039078538313`*^9}, {
   3.928304344172495*^9, 3.928304379315744*^9}},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"5548bc78-84e7-4d7f-915a-d61d0d0359c3"],

Cell[BoxData["\<\"LHS - RHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928303860952395*^9, {3.9283039026475267`*^9, 3.9283039078538313`*^9}, {
   3.928304344172495*^9, 3.928304379316691*^9}},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"74550774-5dbb-4e21-97d9-82e64707402c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.928303860952395*^9, {3.9283039026475267`*^9, 3.9283039078538313`*^9}, {
   3.928304344172495*^9, 3.928304379317603*^9}},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"176c9c72-33db-4b87-99de-dfc5f853ae3d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"here", "'"}], "s", " ", "an", " ", "example", " ", "with", " ", 
    "general", " ", "n"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "v", ",", "LHS", ",", "RHS"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"this", " ", "gives", " ", "the", " ", 
      SuperscriptBox["m", "th"], " ", "component", " ", "of", " ", "the", " ",
       "vector", " ", "in", " ", 
      RowBox[{"Eq", ".", " ", "32"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"vplus", "[", 
       RowBox[{"\[Lambda]_", ",", "m_"}], "]"}], ":=", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "m"}], "-", "1"}], ")"}], 
           RowBox[{"ArcSin", "[", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "/", "4"}], ")"}], 
             RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], "+", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "m"}], "-", "1"}], ")"}]}], ")"}], 
           RowBox[{"ArcSin", "[", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "/", "4"}], ")"}], 
             RowBox[{"1", "/", "2"}]], "]"}]}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "normalization", " ", "of", " ", "the", " ", "vector", " ", "in", " ", 
       RowBox[{"Eq", ".", " ", "32"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"norm", "=", 
      SuperscriptBox[
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"vplus", "[", 
           RowBox[{"\[Lambda]", ",", "m"}], "]"}], "2"], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], 
       RowBox[{"1", "/", "2"}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"definition", " ", "of", " ", 
       SuperscriptBox[
        SubscriptBox["N", "\[Mu]"], 
        RowBox[{"1", "/", "2"}]], " ", "in", " ", 
       RowBox[{"Eq", ".", " ", "11"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"SqrtN\[Mu]", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"vplus", "[", 
          RowBox[{"\[Lambda]", ",", "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], "/", "norm"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"print", " ", 
       SubscriptBox["N", "\[Mu]"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       SuperscriptBox["SqrtN\[Mu]", "2"], "//", "FullSimplify"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",\

 CellChangeTimes->{{3.928304399828574*^9, 3.9283045905661497`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"86f6d32a-d14b-464f-b244-71697b662773"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     RowBox[{"n", " ", 
      RowBox[{"ArcCsc", "[", 
       FractionBox["2", 
        SqrtBox["\[Lambda]"]], "]"}]}], "]"}], "2"]}], 
  RowBox[{
   RowBox[{"n", " ", "\[Lambda]"}], "+", 
   RowBox[{"\[Lambda]", " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"2", " ", 
      RowBox[{"ArcCsc", "[", 
       FractionBox["2", 
        SqrtBox["\[Lambda]"]], "]"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", "n", " ", 
      RowBox[{"ArcCsc", "[", 
       FractionBox["2", 
        SqrtBox["\[Lambda]"]], "]"}]}], "]"}]}]}]]], "Print",
 CellChangeTimes->{3.928304541177623*^9, 3.928304591453005*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"d9bf4d5c-1403-4870-853f-f191371c3051"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 34", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928303442138156*^9, 3.928303442271986*^9}, {
  3.928304912135017*^9, 
  3.92830491249584*^9}},ExpressionUUID->"1715e5e6-ad31-4639-8964-\
98705819f8e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", ",", "l", ",", "k", ",", "\[Mu]", ",", "\[Delta]0"}], "}"}], 
   ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"first", " ", "expansion", " ", "of", " ", 
     RowBox[{"Eq", ".", " ", "34"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"FullSimplify", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"8", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            RowBox[{"n", " ", 
             RowBox[{"ArcCsc", "[", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["4", "\[Delta]0"], ")"}], 
               RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"\[Delta]0", " ", "n"}], " ", "+", 
          RowBox[{"\[Delta]0", " ", 
           RowBox[{"Csc", "[", 
            RowBox[{"2", 
             RowBox[{"ArcCsc", "[", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["4", "\[Delta]0"], ")"}], 
               RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", "n", " ", 
             RowBox[{"ArcCsc", "[", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["4", "\[Delta]0"], ")"}], 
               RowBox[{"1", "/", "2"}]], "]"}]}], "]"}]}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]0", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"second", " ", "expansion", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "34"}]}], " ", ";", " ", 
      RowBox[{
       RowBox[{"note", " ", "that", " ", "k"}], " ", "=", " ", 
       RowBox[{"\[Mu]", "/", "2"}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "@", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 RowBox[{"n", " ", 
                  RowBox[{"ArcCsc", "[", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["4", "l"], ")"}], 
                    RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], "2"]}], ")"}], 
             "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", "n"}], " ", "+", 
               RowBox[{"l", " ", 
                RowBox[{"Csc", "[", 
                 RowBox[{"2", 
                  RowBox[{"ArcCsc", "[", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["4", "l"], ")"}], 
                    RowBox[{"1", "/", "2"}]], "]"}]}], "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", "n", " ", 
                  RowBox[{"ArcCsc", "[", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["4", "l"], ")"}], 
                    RowBox[{"1", "/", "2"}]], "]"}]}], "]"}]}]}], ")"}]}], 
            ")"}], "/.", 
           RowBox[{"l", "->", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Mu]", " ", "\[Pi]"}], 
                  RowBox[{"2", "n"}]], "]"}], "2"]}], "+", "\[Delta]\[Mu]"}], 
             ")"}]}]}], "/.", 
          RowBox[{"\[Mu]", "->", 
           RowBox[{"2", "k"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Delta]\[Mu]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
       
       RowBox[{"Assumptions", "->", 
        RowBox[{
         RowBox[{"n", "\[Element]", "Integers"}], "&&", 
         RowBox[{"k", "\[Element]", "Integers"}], "&&", 
         RowBox[{"0", "<", "k", "<", 
          RowBox[{"n", "/", "2"}]}]}]}]}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9283050090712357`*^9, 3.928305009146216*^9}, {
  3.928305048535185*^9, 3.928305082933406*^9}, {3.928305118735832*^9, 
  3.9283052627595673`*^9}, {3.928305298975831*^9, 3.928305318480894*^9}, {
  3.9283054173059893`*^9, 
  3.9283054291848507`*^9}},ExpressionUUID->"da3d6515-b14b-4e74-a630-\
89a534b69db0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"n", "-", 
   RowBox[{
    FractionBox["1", "720"], " ", 
    RowBox[{"(", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "4"]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["\[Delta]0", "2"]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"20", "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["n", "2"]}], "+", 
         SuperscriptBox["n", "6"]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Delta]0", "3"]}], "15120"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]0", "]"}], 
     RowBox[{"7", "/", "2"}]],
    SeriesData[$CellContext`\[Delta]0, 0, {}, 0, 7, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]0, 
   0, {$CellContext`n, 0, 0, 0, 
    Rational[-1, 720] $CellContext`n (4 - 
     5 $CellContext`n^2 + $CellContext`n^4), 0, 
    Rational[-1, 15120] $CellContext`n (20 - 
     21 $CellContext`n^2 + $CellContext`n^6)}, 0, 7, 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.928305084021489*^9, 3.928305123537706*^9, {3.928305162504369*^9, 
   3.928305230661038*^9}, 3.928305263759865*^9},
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"0a6695f2-547c-4bc3-b9b8-a5ed5501e592"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "32"], " ", "n", " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"k", " ", "\[Pi]"}], "n"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Sec", "[", 
      FractionBox[
       RowBox[{"k", " ", "\[Pi]"}], "n"], "]"}], "2"], " ", 
    SuperscriptBox["\[Delta]\[Mu]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Delta]\[Mu]", "]"}], "3"],
    SeriesData[$CellContext`\[Delta]\[Mu], 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Delta]\[Mu], 0, {
   Rational[1, 32] $CellContext`n 
    Csc[$CellContext`k $CellContext`n^(-1) Pi]^4 
    Sec[$CellContext`k $CellContext`n^(-1) Pi]^2}, 2, 3, 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.928305084021489*^9, 3.928305123537706*^9, {3.928305162504369*^9, 
   3.928305230661038*^9}, 3.928305266407934*^9},
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"0a84d978-a34e-4edf-86e6-18ec75eefe00"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 36", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928262234489517*^9, 
  3.928262234826627*^9}},ExpressionUUID->"7d162e9a-8065-4188-bef1-\
c9d3b2895e31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"holds", " ", "for", " ", "any", " ", "n"}], " ", ";", " ", 
    RowBox[{
     RowBox[{"choosing", " ", "n"}], " ", "=", " ", 
     RowBox[{"4", " ", "for", " ", "legibility"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "\[Delta]", ",", "Cb", ",", "Cbg", ",", "Cag"}], "}"}],
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"printing", " ", 
       RowBox[{
        RowBox[{"Eq", ".", " ", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["C", "2"], "+", 
          SubscriptBox["C", "3"]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
     
     RowBox[{
     "Print", "[", 
      "\"\<1/(\!\(\*SubscriptBox[\(C\), \(2\)]\)+\!\(\*SubscriptBox[\(C\), \
\(3\)]\)) = \>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Inverse", "[", 
         RowBox[{
          RowBox[{"C2", "[", 
           RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}], "+", 
          RowBox[{"C3", "[", 
           RowBox[{"n", ",", "Cag"}], "]"}]}], "]"}], "//", "FullSimplify"}], 
       "//", "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]", "=", 
      FractionBox["Cag", 
       RowBox[{"Cb", "+", "Cbg"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Print", "[", 
      "\"\<\!\(\*FractionBox[\(-\[CapitalDelta]\((\[Delta])\)\), \(Cag\)]\) = \
\>\"", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
         RowBox[{"n", ",", "\[Delta]"}], "]"}], "//", "FullSimplify"}], "//", 
       "MatrixForm"}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "Cag"], 
           RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
            RowBox[{"n", ",", "\[Delta]"}], "]"}]}], "-", 
          RowBox[{"Inverse", "[", 
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}], "+", 
            RowBox[{"C3", "[", 
             RowBox[{"n", ",", "Cag"}], "]"}]}], "]"}]}], ")"}], "//", 
        "FullSimplify"}], "//", "MatrixForm"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.928251307139835*^9, 3.928251377116774*^9}, {
  3.928251498134924*^9, 3.928251503890542*^9}, {3.928251555734716*^9, 
  3.928251680280925*^9}, {3.9282517160501127`*^9, 3.928251912405738*^9}, {
  3.928251984496689*^9, 3.9282520314911613`*^9}, {3.928252435640267*^9, 
  3.928252445172607*^9}, {3.9282526641720753`*^9, 3.92825276522469*^9}, {
  3.928253014450911*^9, 3.9282530829834213`*^9}, {3.928262275403054*^9, 
  3.928262310863501*^9}, {3.9282623771251497`*^9, 3.928262451450048*^9}, {
  3.9282624831921453`*^9, 3.928262529612451*^9}, {3.9283020261832933`*^9, 
  3.928302026819848*^9}},ExpressionUUID->"68f624dd-1392-44bd-9879-\
6b4836a874f9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"1/(\\!\\(\\*SubscriptBox[\\(C\\), \
\\(2\\)]\\)+\\!\\(\\*SubscriptBox[\\(C\\), \\(3\\)]\\)) = \"\>"], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"debbb020-c8d0-428c-95b2-aedd531963c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "Cag"], 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], 
      FractionBox["2", "Cag"], 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], 
      FractionBox["2", "Cag"], 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "Cag"]}], 
      RowBox[{
       FractionBox["1", "Cag"], "+", 
       FractionBox["1", 
        RowBox[{"Cb", "+", "Cbg"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.9282625307103252`*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"4add7ca2-31e2-495d-b134-19a4c4dba578"],

Cell[BoxData["\<\"\\!\\(\\*FractionBox[\\(-\[CapitalDelta]\\((\[Delta])\\)\\),\
 \\(Cag\\)]\\) = \"\>"], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530711843*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"38131ce7-3cee-4022-8614-57cbf344bfc5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", "1"}], "0", "0"},
     {
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}], "0"},
     {"0", 
      RowBox[{"-", "1"}], "2", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"1", "+", 
       FractionBox["Cag", 
        RowBox[{"Cb", "+", "Cbg"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {4, 4}, 0, {
     1, {{0, 2, 5, 8, 10}, {{1}, {2}, {2}, {1}, {3}, {4}, {3}, {2}, {3}, {
       4}}}, {1, -1, 2, -1, -1, -1, 2, -1, -1, 
       1 + $CellContext`Cag/($CellContext`Cb + $CellContext`Cbg)}}]]]]], \
"Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.9282625307362003`*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"def1547e-504c-4866-b1b4-0b298236ab00"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.9282625307372007`*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"7c0a40b0-8754-4138-a176-8d6cf677efe2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 37", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928262234489517*^9, 3.928262234826627*^9}, {
  3.928302078132514*^9, 
  3.928302078221458*^9}},ExpressionUUID->"defd934c-929f-49fe-adc5-\
2ca83c62ad96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"holds", " ", "for", " ", "any", " ", "n"}], " ", ";", " ", 
    RowBox[{
     RowBox[{"choosing", " ", "n"}], " ", "=", " ", 
     RowBox[{"4", " ", "for", " ", "legibility"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "half", ",", "whole", ",", "f", ",", "\[Delta]", ",", "Cb", ",", "Cbg", 
      ",", "Cag", ",", "\[Epsilon]", ",", "\[Epsilon]p", ",", 
      "\[Epsilon]plus"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"half", "=", "4"}], ";", "\[IndentingNewLine]", 
     RowBox[{"whole", "=", 
      RowBox[{"2", " ", "half"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"parameters", " ", "of", " ", "half"}], "-", 
       RowBox[{"sized", " ", "system"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Delta]", "=", 
      FractionBox["Cag", 
       RowBox[{"Cb", "+", "Cbg"}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"parameters", " ", "of", " ", "whole"}], "-", 
       RowBox[{"sized", " ", "system"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox[
        RowBox[{
         RowBox[{"Cb", "/", "2"}], "+", "Cbg"}], 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"Cb", "/", "2"}], ")"}]}], "+", "Cbg"}]]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]p", "=", 
      RowBox[{
       FractionBox["Cag", "Cbg"], 
       FractionBox[
        RowBox[{"Cb", "/", "2"}], 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"Cb", "/", "2"}], ")"}]}], "+", "Cbg"}]]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]plus", "=", 
      RowBox[{"\[Epsilon]", "-", "\[Epsilon]p"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"half", "-", 
       RowBox[{"sized", " ", "flip", " ", "matrix"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"f", "=", 
      RowBox[{"F", "[", "half", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"printing", " ", "LHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "37"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Minus\[CapitalDelta]", "[", 
           RowBox[{"whole", ",", "\[Epsilon]plus", ",", "0"}], "]"}], ".", 
          RowBox[{"P", "[", 
           RowBox[{"whole", ",", "0"}], "]"}]}], ")"}], "//", 
        "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"TopLeft", "=", 
      RowBox[{"f", ".", 
       RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
        RowBox[{"half", ",", "\[Delta]"}], "]"}], ".", "f"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"TopRight", "=", 
      RowBox[{"f", ".", 
       RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
        RowBox[{"half", ",", "\[Delta]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BottomLeft", "=", 
      RowBox[{
       RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
        RowBox[{"half", ",", "\[Delta]"}], "]"}], ".", "f"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BottomRight", "=", 
      RowBox[{"Minus\[CapitalDelta]Grounded", "[", 
       RowBox[{"half", ",", "\[Delta]"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"printing", " ", "RHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "37"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<RHS = \>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"TopLeft", ",", "TopRight"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"BottomLeft", ",", "BottomRight"}], "}"}]}], "}"}], 
          "]"}]}], "//", "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"printing", " ", "LHS"}], " ", "-", " ", 
       RowBox[{"RHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "37"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS - RHS = \>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Minus\[CapitalDelta]", "[", 
            RowBox[{"whole", ",", "\[Epsilon]plus", ",", "0"}], "]"}], ".", 
           RowBox[{"P", "[", 
            RowBox[{"whole", ",", "0"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"ArrayFlatten", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"TopLeft", ",", "TopRight"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"BottomLeft", ",", "BottomRight"}], "}"}]}], "}"}], 
            "]"}]}]}], ")"}], "//", "FullSimplify"}], "//", "MatrixForm"}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3V6ZUtrt8tZx7h7lOhDtE+jSC6KD6v+A6dNN5VNA
dNhfjiUgum1W4woQfe43z0EQ/eAJ/ykQPWP7+/MgWrC2hKkHSP9vXcoMopc0
ssqD6JUGy7VB9N3cc14g2qAiPhhEX3qac2ECkD678PYVEG3FqHIXRJ9Oy3sG
ovnU0l6BaOOZxh9AdNddV8slQNrIJgpMe2lqOYLoSU4rnUB0y05pHxDNpXTS
D0QH7f4UBKL3VPbEgmgll7XJIHpmfUEmiF721jAXRFdI/M8D0Wz5lWUg+oZQ
TCWIXvL3SAOITovJbgTReS+1poPoCb6PloNovv7odSBaYy3zbhANABSuqNc=

  "],
 CellLabel->"In[57]:=",ExpressionUUID->"6125e369-68d4-45ee-a5f5-9719855a1631"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}, 3.928302458079687*^9, 3.928302603852642*^9, {
   3.928302871705387*^9, 3.928302911553461*^9}, 3.928302963705565*^9, {
   3.9283030206470137`*^9, 3.928303064446134*^9}},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"1b01113e-11b7-49f2-ae88-3a01e3fd6c4d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}, 3.928302458079687*^9, 3.928302603852642*^9, {
   3.928302871705387*^9, 3.928302911553461*^9}, 3.928302963705565*^9, {
   3.9283030206470137`*^9, 3.928303064474491*^9}},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"5ae6d677-4b4a-4c7b-8191-ab3faab4a1a8"],

Cell[BoxData["\<\"RHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}, 3.928302458079687*^9, 3.928302603852642*^9, {
   3.928302871705387*^9, 3.928302911553461*^9}, 3.928302963705565*^9, {
   3.9283030206470137`*^9, 3.928303064475917*^9}},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"76e0acc2-cd7b-4ae2-99eb-62baf4f8f7cc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]]},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "1", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       RowBox[{"Cag", "+", "Cb", "+", "Cbg"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}, 3.928302458079687*^9, 3.928302603852642*^9, {
   3.928302871705387*^9, 3.928302911553461*^9}, 3.928302963705565*^9, {
   3.9283030206470137`*^9, 3.9283030644769*^9}},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6a403921-0f30-407d-a0d5-fc3fb32b5fc9"],

Cell[BoxData["\<\"LHS - RHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}, 3.928302458079687*^9, 3.928302603852642*^9, {
   3.928302871705387*^9, 3.928302911553461*^9}, 3.928302963705565*^9, {
   3.9283030206470137`*^9, 3.928303064477722*^9}},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"291ddfb1-1f01-4591-bc37-95faa8c07f16"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.928262311615603*^9, 3.9282624526914797`*^9, {3.9282624942575197`*^9, 
   3.928262530708456*^9}, 3.928302458079687*^9, 3.928302603852642*^9, {
   3.928302871705387*^9, 3.928302911553461*^9}, 3.928302963705565*^9, {
   3.9283030206470137`*^9, 3.928303064482337*^9}},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"c6c45582-f3b4-4af3-994d-19ef7dc7082b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying Eq. 44", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928262234489517*^9, 3.928262234826627*^9}, {
  3.928302078132514*^9, 3.928302078221458*^9}, {3.928307335306149*^9, 
  3.928307335789604*^9}},ExpressionUUID->"8325b648-cca9-4818-9b8a-\
66c245a69c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"n_", ",", "\[Mu]_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", "n"], ")"}], 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", "\[Mu]"}], "n"], 
       RowBox[{"(", 
        RowBox[{"m", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["v", "\[Mu]"], " ", "of", " ", 
    RowBox[{"Eq", ".", " ", "41"}]}], "*)"}]}]], "Input",ExpressionUUID->\
"96eb97b6-a428-4ba7-81e1-b87784aaefca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "computes", " ", "the", " ", "LHS", " ", "and", " ", "RHS", 
    " ", "of", " ", 
    RowBox[{"Eq", ".", " ", "44"}], " ", "for", " ", "specific", " ", 
    "choices", " ", "of", " ", "n", " ", "and", " ", "\[Mu]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", " ", "Ca", ",", " ", "Cb", ",", "Cag", ",", "Cbg", ",", "c1", 
      ",", "c2", ",", "c3", ",", "c4", ",", "c", ",", "\[Mu]"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"doing", " ", "an", " ", "example", " ", "with", " ", "n"}], 
      " ", "=", " ", 
      RowBox[{
       RowBox[{"4", " ", "and", " ", "\[Mu]"}], " ", "=", " ", "2"}]}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Mu]", "=", "2"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"make", " ", 
       SubscriptBox["v", "\[Mu]"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"n", ",", "\[Mu]", ",", "m"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"forming", " ", "capacitance", " ", "matrix"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c1", "=", 
      RowBox[{"C1", "[", 
       RowBox[{"n", ",", "Ca"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"c2", "=", 
      RowBox[{"C2", "[", 
       RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c3", "=", 
      RowBox[{"C3", "[", 
       RowBox[{"n", ",", "Cag"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"c4", "=", 
      RowBox[{"C4", "[", 
       RowBox[{"n", ",", "Cag", ",", "Cbg"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"computing", " ", "LHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LHS", "=", 
      SuperscriptBox[
       RowBox[{"FullSimplify", "[", 
        RowBox[{"vec", ".", "c", ".", "vec"}], "]"}], 
       RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "prints", " ", "the", " ", "LHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "@", 
      RowBox[{"FullSimplify", "[", "LHS", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"computing", " ", "RHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"RHS", "=", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Ca", "+", 
         RowBox[{
          FractionBox["Cag", "4"], 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"\[Pi]", " ", "\[Mu]"}], 
             RowBox[{"2", "n"}]], "]"}], 
           RowBox[{"-", "2"}]]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "\[Mu]"]}], ")"}], "2"], 
            SuperscriptBox["Cag", "2"]}], 
           RowBox[{
            RowBox[{"2", "Cbg"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "Cag"}]}]], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cot", "[", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "\[Mu]"}], 
               RowBox[{"2", "n"}]], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"Csc", "[", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "\[Mu]"}], 
               RowBox[{"2", "n"}]], "]"}], "2"]}], 
           RowBox[{"8", "n"}]]}]}], ")"}], 
       RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "prints", " ", "the", " ", "RHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "@", 
      RowBox[{"FullSimplify", "[", "RHS", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"printing", " ", "LHS"}], " ", "-", " ", "RHS"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS - RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"LHS", "-", "RHS"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9283101062722683`*^9, 3.928310243833417*^9}, {
  3.9283102916944532`*^9, 3.928310423501728*^9}, {3.928310462228117*^9, 
  3.928310676482642*^9}, {3.928310771148102*^9, 3.928310803849412*^9}, {
  3.928310842386426*^9, 3.928310957629199*^9}, {3.92831127215996*^9, 
  3.928311366093069*^9}, {3.9283114092793913`*^9, 3.92831145803675*^9}, {
  3.9283115235845327`*^9, 3.928311531242188*^9}, {3.9283117074244747`*^9, 
  3.9283117823842*^9}, {3.928328733221588*^9, 3.9283287369120407`*^9}, {
  3.928328875525487*^9, 3.928328904394002*^9}, {3.9283289480905333`*^9, 
  3.9283289485702963`*^9}, {3.928329047448642*^9, 3.9283290959120483`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e5048d90-3755-408c-86d0-053b50439513"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LHS = \"\>"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.9283117829184847`*^9, 3.9283289909224443`*^9, {3.928329076586424*^9, 
   3.928329096488166*^9}},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"db9552c7-3e80-4ef1-ae27-91d7a54cf6f4"],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   RowBox[{"2", " ", "Ca"}], "+", "Cag"}]]], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.9283117829184847`*^9, 3.9283289909224443`*^9, {3.928329076586424*^9, 
   3.92832909648964*^9}},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"0978f2a0-c78c-4fb7-bd56-2f5e2b9e78e4"],

Cell[BoxData["\<\"RHS = \"\>"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.9283117829184847`*^9, 3.9283289909224443`*^9, {3.928329076586424*^9, 
   3.928329096491034*^9}},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"b7c8551f-7e21-4850-b42e-f6bd5ac22ef0"],

Cell[BoxData[
 FractionBox["2", 
  RowBox[{
   RowBox[{"2", " ", "Ca"}], "+", "Cag"}]]], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.9283117829184847`*^9, 3.9283289909224443`*^9, {3.928329076586424*^9, 
   3.928329096492008*^9}},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"ab89c662-6910-45d3-a80f-1f6d88b32801"],

Cell[BoxData["\<\"LHS - RHS = \"\>"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.9283117829184847`*^9, 3.9283289909224443`*^9, {3.928329076586424*^9, 
   3.928329096492944*^9}},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"f883afa5-ea7b-4ffc-ac97-777a79f0b6e4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.9283117829184847`*^9, 3.9283289909224443`*^9, {3.928329076586424*^9, 
   3.928329096493928*^9}},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"067b77d2-d451-403d-a576-5c5add482abe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "computes", " ", "the", " ", "LHS", " ", "and", " ", "RHS", 
    " ", "of", " ", 
    RowBox[{"Eq", ".", " ", "44"}], " ", "in", " ", "the", " ", "general", 
    " ", "case"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "calculation", " ", "may", " ", "take", " ", "as", " ", 
    "long", " ", "as", " ", "one", " ", "minute", " ", "to", " ", 
    "complete"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "n", ",", "a", ",", "\[Mu]", ",", "vc1v", ",", "vc2v", ",", "vc3v", ",",
        "vc4v", ",", "Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{
        RowBox[{"2", "Cbg"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "Cag"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"this", " ", "computes", " ", 
        SubscriptBox[
         SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C1", " ", 
        SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vc1v", "=", 
       RowBox[{"Ca", " ", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"v", "[", 
              RowBox[{"n", ",", "\[Mu]", ",", "m"}], "]"}], "2"], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "->", 
           RowBox[{
            RowBox[{"n", "\[Element]", "Integers"}], "&&", 
            RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
            RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"this", " ", "computes", " ", 
        SubscriptBox[
         SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C2", " ", 
        SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vc2v", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Cb", "+", "Cbg"}], ")"}], 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"n", ",", "\[Mu]", ",", "m"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"n", ",", "\[Mu]", ",", "mp"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"mp", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "->", 
           RowBox[{
            RowBox[{"n", "\[Element]", "Integers"}], "&&", 
            RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
            RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"this", " ", "computes", " ", 
        SubscriptBox[
         SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C3", " ", 
        SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vc3v", "=", 
       RowBox[{"Cag", " ", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"n", ",", "\[Mu]", ",", "m"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "k"}], "}"}]}], "]"}], ")"}], 
             "2"], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"Assumptions", "->", 
           RowBox[{
            RowBox[{"n", "\[Element]", "Integers"}], "&&", 
            RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
            RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"this", " ", "computes", " ", 
        SubscriptBox[
         SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C4", " ", 
        SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vc4v", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "a"], 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Cbg", " ", 
                RowBox[{"v", "[", 
                 RowBox[{"n", ",", "\[Mu]", ",", "m"}], "]"}]}], "+", 
               RowBox[{"Cag", " ", 
                RowBox[{"v", "[", 
                 RowBox[{"n", ",", "\[Mu]", ",", "m"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{"n", "-", "m"}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}], "2"],
           ",", 
          RowBox[{"Assumptions", "->", 
           RowBox[{
            RowBox[{"n", "\[Element]", "Integers"}], "&&", 
            RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
            RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"this", " ", "computes", " ", 
         SubscriptBox[
          SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", 
         RowBox[{"(", 
          RowBox[{
          "C1", " ", "+", " ", "C2", " ", "+", " ", "C3", " ", "+", " ", 
           "C4"}], ")"}], " ", 
         SubscriptBox["v", "\[Mu]"]}], " ", ",", " ", 
        RowBox[{"the", " ", "LHS", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "44"}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"LHS", "=", 
       RowBox[{"(", 
        RowBox[{"vc1v", "+", "vc2v", "+", "vc3v", "+", "vc4v"}], ")"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "this", " ", "prints", " ", "the", " ", "LHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "44"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<LHS = \>\"", "]"}], ";", 
      RowBox[{"Print", "@", 
       RowBox[{"FullSimplify", "[", "LHS", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"this", " ", "is", " ", "the", " ", "RHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "44"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"RHS", "=", 
       RowBox[{"Ca", "+", 
        RowBox[{
         FractionBox["Cag", "4"], 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "\[Mu]"}], 
            RowBox[{"2", "n"}]], "]"}], 
          RowBox[{"-", "2"}]]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "\[Mu]"]}], ")"}], "2"], 
           SuperscriptBox["Cag", "2"]}], 
          RowBox[{
           RowBox[{"2", "Cbg"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "Cag"}]}]], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cot", "[", 
             FractionBox[
              RowBox[{"\[Pi]", " ", "\[Mu]"}], 
              RowBox[{"2", "n"}]], "]"}], "2"], 
           SuperscriptBox[
            RowBox[{"Csc", "[", 
             FractionBox[
              RowBox[{"\[Pi]", " ", "\[Mu]"}], 
              RowBox[{"2", "n"}]], "]"}], "2"]}], 
          RowBox[{"8", "n"}]]}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "this", " ", "prints", " ", "the", " ", "RHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "44"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<RHS = \>\"", "]"}], ";", 
      RowBox[{"Print", "[", " ", "RHS", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"prints", " ", "LHS"}], " ", "-", " ", 
        RowBox[{"RHS", " ", "of", " ", 
         RowBox[{"Eq", ".", " ", "44"}]}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<LHS - RHS = \>\"", "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"LHS", "-", "RHS"}], ")"}], "//", "FullSimplify"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.928310206933964*^9, 3.928311817013789*^9, {3.928312013501492*^9, 
   3.928312090110409*^9}, {3.928312777820683*^9, 3.928312879448897*^9}, {
   3.928316339015464*^9, 3.928316378924078*^9}, {3.928316438194766*^9, 
   3.928316443212511*^9}, {3.928327559360549*^9, 3.9283275754227*^9}, {
   3.928327622810484*^9, 3.9283276350396023`*^9}, {3.928327938418962*^9, 
   3.928328003011018*^9}, {3.928328215261074*^9, 3.928328218522026*^9}, {
   3.928328289141665*^9, 3.928328392718954*^9}, {3.928328557098053*^9, 
   3.928328704549074*^9}, 3.928328752272683*^9, {3.928328909506896*^9, 
   3.9283290351362267`*^9}, {3.9283291067561893`*^9, 3.928329118735139*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"d9bceba0-066d-40c4-96a8-9244dff34337"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928327674917445*^9, 3.9283279782572737`*^9, 3.928328008802739*^9, 
   3.9283286450073357`*^9, {3.928328679340891*^9, 3.928328705394314*^9}, 
   3.928328997049696*^9, 3.928329119625113*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"b659e8a1-ce1c-43e0-8b61-183c33b125d2"],

Cell[BoxData[
 RowBox[{"Ca", "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "Cag", " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Mu]"}], 
      RowBox[{"2", " ", "n"}]], "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "\[Mu]"]}], ")"}], "2"], " ", 
    SuperscriptBox["Cag", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Mu]"}], 
       RowBox[{"2", " ", "n"}]], "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Mu]"}], "n"], "]"}], "2"]}], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Cbg"}], "+", 
      RowBox[{"Cag", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], ")"}], " ", 
    "n"}]]}]], "Print",
 CellChangeTimes->{
  3.928327674917445*^9, 3.9283279782572737`*^9, 3.928328008802739*^9, 
   3.9283286450073357`*^9, {3.928328679340891*^9, 3.928328705394314*^9}, 
   3.928328997049696*^9, 3.9283291203879833`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"994614db-8f6a-4aff-a290-ebfb070ac0e8"],

Cell[BoxData["\<\"RHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928327674917445*^9, 3.9283279782572737`*^9, 3.928328008802739*^9, 
   3.9283286450073357`*^9, {3.928328679340891*^9, 3.928328705394314*^9}, 
   3.928328997049696*^9, 3.9283291203888187`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"e8393273-46bb-49ac-9eb4-ba8f144ab04c"],

Cell[BoxData[
 RowBox[{"Ca", "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "Cag", " ", 
   SuperscriptBox[
    RowBox[{"Csc", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "\[Mu]"}], 
      RowBox[{"2", " ", "n"}]], "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "\[Mu]"]}], ")"}], "2"], " ", 
    SuperscriptBox["Cag", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Cot", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Mu]"}], 
       RowBox[{"2", " ", "n"}]], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "\[Mu]"}], 
       RowBox[{"2", " ", "n"}]], "]"}], "2"]}], 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "Cbg"}], "+", 
      RowBox[{"Cag", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}]}]}], ")"}], " ", 
    "n"}]]}]], "Print",
 CellChangeTimes->{
  3.928327674917445*^9, 3.9283279782572737`*^9, 3.928328008802739*^9, 
   3.9283286450073357`*^9, {3.928328679340891*^9, 3.928328705394314*^9}, 
   3.928328997049696*^9, 3.9283291203894033`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"51679af1-91e8-4ad0-a6d0-84f7b99f90ee"],

Cell[BoxData["\<\"LHS - RHS = \"\>"], "Print",
 CellChangeTimes->{
  3.928327674917445*^9, 3.9283279782572737`*^9, 3.928328008802739*^9, 
   3.9283286450073357`*^9, {3.928328679340891*^9, 3.928328705394314*^9}, 
   3.928328997049696*^9, 3.928329120389927*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"dea21ebf-e318-4253-8741-436753fc8c83"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.928327674917445*^9, 3.9283279782572737`*^9, 3.928328008802739*^9, 
   3.9283286450073357`*^9, {3.928328679340891*^9, 3.928328705394314*^9}, 
   3.928328997049696*^9, 3.928329120390442*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"e1655b70-7b6b-4765-8aee-1ed95f5f37ed"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Verifying that ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["v", "\[Dagger]"], "0"], " ", "C", " ", 
   SubscriptBox["v", "0"]}]],
  CellChangeTimes->{{3.9283101062722683`*^9, 3.928310243833417*^9}, {
   3.9283102916944532`*^9, 3.928310423501728*^9}, {3.928310462228117*^9, 
   3.928310676482642*^9}, {3.928310771148102*^9, 3.928310803849412*^9}, {
   3.928310842386426*^9, 3.928310957629199*^9}, {3.92831127215996*^9, 
   3.928311366093069*^9}, {3.9283114092793913`*^9, 3.92831145803675*^9}, {
   3.9283115235845327`*^9, 3.928311531242188*^9}},ExpressionUUID->
  "64eba9fa-b997-41b1-93dc-3af293d03203"],
 " = ",
 Cell[BoxData[
  RowBox[{"Ca", "+", 
   RowBox[{"Cag", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["n", "2"], "12"], "-", 
      FractionBox["n", "4"], "+", 
      FractionBox["1", "6"], "+", 
      RowBox[{"n", " ", 
       FractionBox["Cb", "Cag"]}], "+", 
      RowBox[{
       FractionBox["n", "2"], 
       FractionBox["Cbg", "Cag"]}]}], ")"}]}]}]],
  CellChangeTimes->{{3.9283101062722683`*^9, 3.928310243833417*^9}, {
   3.9283102916944532`*^9, 3.928310423501728*^9}, {3.928310462228117*^9, 
   3.928310676482642*^9}, {3.928310771148102*^9, 3.928310803849412*^9}, {
   3.928310842386426*^9, 3.928310957629199*^9}, {3.92831127215996*^9, 
   3.928311366093069*^9}, {3.9283114092793913`*^9, 3.92831145803675*^9}, {
   3.9283115235845327`*^9, 3.928311531242188*^9}},ExpressionUUID->
  "dd31e660-4606-4165-b577-4517a097a84a"]
}], "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928262234489517*^9, 3.928262234826627*^9}, {
  3.928302078132514*^9, 3.928302078221458*^9}, {3.928307335306149*^9, 
  3.928307335789604*^9}, {3.928311544997101*^9, 
  3.928311559930197*^9}},ExpressionUUID->"ef999726-4514-4420-b61e-\
8466655e7de5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "computes", " ", "the", " ", "particular", " ", "case", " ", 
     "n"}], "=", "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", " ", "Ca", ",", " ", "Cb", ",", "Cag", ",", "Cbg", ",", "c1", 
      ",", "c2", ",", "c3", ",", "c4", ",", "c", ",", "\[Mu]"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
     RowBox[{"v0", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["n", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"forming", " ", "capacitance", " ", "matrix"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c1", "=", 
      RowBox[{"C1", "[", 
       RowBox[{"n", ",", "Ca"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"c2", "=", 
      RowBox[{"C2", "[", 
       RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c3", "=", 
      RowBox[{"C3", "[", 
       RowBox[{"n", ",", "Cag"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"c4", "=", 
      RowBox[{"C4", "[", 
       RowBox[{"n", ",", "Cag", ",", "Cbg"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c", "=", 
      RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"computing", " ", 
       SubscriptBox[
        SuperscriptBox["v", "\[Dagger]"], "0"], " ", "C", " ", 
       SubscriptBox["v", "0"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LHS", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"v0", ".", "c", ".", "v0"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", "LHS", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"computing", " ", 
        SubscriptBox["\[Lambda]", "0"], " ", "in", " ", 
        RowBox[{"Eq", ".", " ", "38"}]}], ";", " ", 
       RowBox[{"uses", " ", 
        SubscriptBox["l", "0"], " ", "of", " ", "Eq", " ", "39"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"RHS", "=", 
      RowBox[{"Ca", "+", 
       RowBox[{"Cag", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["n", "2"], "12"], "-", 
          FractionBox["n", "4"], "+", 
          FractionBox["1", "6"], "+", 
          RowBox[{"n", " ", 
           FractionBox["Cb", "Cag"]}], "+", 
          RowBox[{
           FractionBox["n", "2"], 
           FractionBox["Cbg", "Cag"]}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", "RHS", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"printing", " ", "LHS"}], " ", "-", " ", "RHS"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS - RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"LHS", "-", "RHS"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9283101062722683`*^9, 3.928310243833417*^9}, {
  3.9283102916944532`*^9, 3.928310423501728*^9}, {3.928310462228117*^9, 
  3.928310676482642*^9}, {3.928310771148102*^9, 3.928310803849412*^9}, {
  3.928310842386426*^9, 3.928310957629199*^9}, {3.92831127215996*^9, 
  3.928311366093069*^9}, {3.9283114092793913`*^9, 3.92831145803675*^9}, {
  3.9283115235845327`*^9, 3.928311531242188*^9}, {3.928311598770913*^9, 
  3.9283116293935337`*^9}, {3.9283292445753393`*^9, 3.928329246440243*^9}, {
  3.928329731834219*^9, 3.928329797796505*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"85d3a4b0-7a53-4372-92ff-0757bf971b39"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LHS = \"\>"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.928311613989708*^9, {3.928329229208345*^9, 3.928329249643862*^9}, {
   3.9283297696300592`*^9, 3.928329798391844*^9}},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"1e562e39-54bb-43e6-98bc-c1dadeed96c4"],

Cell[BoxData[
 RowBox[{"Ca", "+", 
  FractionBox["Cag", "2"], "+", 
  RowBox[{"4", " ", "Cb"}], "+", 
  RowBox[{"2", " ", "Cbg"}]}]], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.928311613989708*^9, {3.928329229208345*^9, 3.928329249643862*^9}, {
   3.9283297696300592`*^9, 3.9283297983930264`*^9}},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"4ff70523-b247-466b-ac6a-af53478d6586"],

Cell[BoxData["\<\"RHS = \"\>"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.928311613989708*^9, {3.928329229208345*^9, 3.928329249643862*^9}, {
   3.9283297696300592`*^9, 3.928329798394073*^9}},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"9749b275-bff0-43ce-bdfe-7e6f21ac42ca"],

Cell[BoxData[
 RowBox[{"Ca", "+", 
  RowBox[{"Cag", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      RowBox[{"4", " ", "Cb"}], "Cag"], "+", 
     FractionBox[
      RowBox[{"2", " ", "Cbg"}], "Cag"]}], ")"}]}]}]], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.928311613989708*^9, {3.928329229208345*^9, 3.928329249643862*^9}, {
   3.9283297696300592`*^9, 3.9283297983948517`*^9}},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"b4f53630-f05c-4189-a57c-8f54a03a35ea"],

Cell[BoxData["\<\"LHS - RHS = \"\>"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.928311613989708*^9, {3.928329229208345*^9, 3.928329249643862*^9}, {
   3.9283297696300592`*^9, 3.928329798395584*^9}},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"2e48626c-9d6e-46b5-abfb-b0610c3eccea"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.928310406768248*^9, 3.928310425621579*^9}, {
   3.928310574880999*^9, 3.928310618870813*^9}, {3.9283107507785482`*^9, 
   3.928310804212237*^9}, 3.928310933064288*^9, 3.928311531856444*^9, 
   3.928311613989708*^9, {3.928329229208345*^9, 3.928329249643862*^9}, {
   3.9283297696300592`*^9, 3.928329798396315*^9}},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"8d98625e-a8d8-4939-af3b-eff36f2754cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"this", " ", "computes", " ", "the", " ", "general", " ", "case"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "a", ",", "\[Mu]", ",", "vc1v", ",", "vc2v", ",", "vc3v", ",", 
      "vc4v", ",", "Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "=", 
      RowBox[{
       RowBox[{"2", "Cbg"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "Cag"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "computes", " ", 
       SubscriptBox[
        SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C1", " ", 
       SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vc1v", "=", 
      RowBox[{"Ca", " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]], 
            SuperscriptBox["n", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"n", "\[Element]", "Integers"}], "&&", 
           RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
           RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "computes", " ", 
       SubscriptBox[
        SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C2", " ", 
       SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vc2v", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Cb", "+", "Cbg"}], ")"}], 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]], "*", 
            SuperscriptBox["n", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"mp", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"n", "\[Element]", "Integers"}], "&&", 
           RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
           RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "computes", " ", 
       SubscriptBox[
        SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C3", " ", 
       SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vc3v", "=", 
      RowBox[{"Cag", " ", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Sum", "[", 
              RowBox[{
               SuperscriptBox["n", 
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}]], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "k"}], "}"}]}], "]"}], ")"}], 
            "2"], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"n", "\[Element]", "Integers"}], "&&", 
           RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
           RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "computes", " ", 
       SubscriptBox[
        SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", "C4", " ", 
       SubscriptBox["v", "\[Mu]"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"vc4v", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "a"], 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Cbg", " ", 
               SuperscriptBox["n", 
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}]]}], "+", 
              RowBox[{"Cag", " ", 
               SuperscriptBox["n", 
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}]], 
               RowBox[{"(", 
                RowBox[{"n", "-", "m"}], ")"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "n"}], "}"}]}], "]"}], ")"}], "2"], 
         ",", 
         RowBox[{"Assumptions", "->", 
          RowBox[{
           RowBox[{"n", "\[Element]", "Integers"}], "&&", 
           RowBox[{"\[Mu]", "\[Element]", "Integers"}], "&&", 
           RowBox[{"1", "<=", "\[Mu]", "<", "n"}]}]}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"this", " ", "computes", " ", 
        SubscriptBox[
         SuperscriptBox["v", "\[Dagger]"], "\[Mu]"], " ", 
        RowBox[{"(", 
         RowBox[{
         "C1", " ", "+", " ", "C2", " ", "+", " ", "C3", " ", "+", " ", 
          "C4"}], ")"}], " ", 
        SubscriptBox["v", "\[Mu]"]}], " ", ",", " ", 
       RowBox[{"the", " ", "LHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "44"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LHS", "=", 
      RowBox[{"(", 
       RowBox[{"vc1v", "+", "vc2v", "+", "vc3v", "+", "vc4v"}], ")"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "prints", " ", "the", " ", "LHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "@", 
      RowBox[{"FullSimplify", "[", "LHS", "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "is", " ", "the", " ", "RHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
     
     RowBox[{"RHS", "=", 
      RowBox[{"Ca", "+", 
       RowBox[{"Cag", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["n", "2"], "12"], "-", 
          FractionBox["n", "4"], "+", 
          FractionBox["1", "6"], "+", 
          RowBox[{"n", " ", 
           FractionBox["Cb", "Cag"]}], "+", 
          RowBox[{
           FractionBox["n", "2"], 
           FractionBox["Cbg", "Cag"]}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"this", " ", "prints", " ", "the", " ", "RHS", " ", "of", " ", 
       RowBox[{"Eq", ".", " ", "44"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", " ", "RHS", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"prints", " ", "LHS"}], " ", "-", " ", 
       RowBox[{"RHS", " ", "of", " ", 
        RowBox[{"Eq", ".", " ", "44"}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\"\<LHS - RHS = \>\"", "]"}], ";", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LHS", "-", "RHS"}], ")"}], "//", "FullSimplify"}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.92832919299406*^9, 3.928329220155593*^9}, {
  3.928329254996327*^9, 3.928329287678339*^9}, {3.928329723962778*^9, 
  3.928329726972968*^9}},ExpressionUUID->"96bee4e9-88b4-4451-b10d-\
98af14bb21ce"],

Cell[CellGroupData[{

Cell[BoxData["\<\"LHS = \"\>"], "Print",
 CellChangeTimes->{3.9283292560991707`*^9, 3.928329288565132*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"335b4429-29f0-4ec0-8440-937cb0d2f552"],

Cell[BoxData[
 RowBox[{"Ca", "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cag", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "Cb"}], "+", "Cbg"}], ")"}], " ", "n"}]}], 
    ")"}]}]}]], "Print",
 CellChangeTimes->{3.9283292560991707`*^9, 3.928329288595875*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"680ebb29-39fc-4306-bcb3-1cd1009bed5f"],

Cell[BoxData["\<\"RHS = \"\>"], "Print",
 CellChangeTimes->{3.9283292560991707`*^9, 3.928329288596861*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"1a155e91-bee7-4776-897a-136bf7a96c60"],

Cell[BoxData[
 RowBox[{"Ca", "+", 
  RowBox[{"Cag", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "6"], "-", 
     FractionBox["n", "4"], "+", 
     FractionBox[
      RowBox[{"Cb", " ", "n"}], "Cag"], "+", 
     FractionBox[
      RowBox[{"Cbg", " ", "n"}], 
      RowBox[{"2", " ", "Cag"}]], "+", 
     FractionBox[
      SuperscriptBox["n", "2"], "12"]}], ")"}]}]}]], "Print",
 CellChangeTimes->{3.9283292560991707`*^9, 3.928329288597473*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"9beb597b-7c1a-42a5-8b16-c03fc28ef315"],

Cell[BoxData["\<\"LHS - RHS = \"\>"], "Print",
 CellChangeTimes->{3.9283292560991707`*^9, 3.928329288598052*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"54100e67-3aed-4db5-be7e-7fd6ef4bbb59"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9283292560991707`*^9, 3.928329288598617*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"a71270b3-3def-464d-b194-b3aeece14ee1"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Cross-checking our capacitance matrix against previous work", "Section",
 CellChangeTimes->{{3.92825124859265*^9, 3.928251252196021*^9}, {
  3.928253588759759*^9, 3.928253589682852*^9}, {3.9282539291886053`*^9, 
  3.9282539381217003`*^9}, {3.928262234489517*^9, 3.928262234826627*^9}, {
  3.928302078132514*^9, 3.928302078221458*^9}, {3.928307125967043*^9, 
  3.928307140544689*^9}},ExpressionUUID->"9b53f98e-acd0-405b-b752-\
a8266994e3c2"],

Cell[TextData[{
 "The first step of our analysis is to form the capacitance matrix. The \
procedure involves eliminating ",
 Cell[BoxData[
  OverscriptBox["\[Tau]", "."]],
  CellChangeTimes->{3.928333723452487*^9},ExpressionUUID->
  "9be7d9f1-237a-4bce-b356-666519d00fa0"],
 " variable,\nand we find that C = C1+C2+C3+C4. The terms on the RHS are \
defined in the \[OpenCurlyDoubleQuote]Functions\[CloseCurlyDoubleQuote] \
subsection of the \[OpenCurlyDoubleQuote]Definitions\[CloseCurlyDoubleQuote] \
section above.\n\nTo check our capacitance matrix, we compare below against \
Eq. D3 of https://arxiv.org/pdf/1208.5747 , which is the same capacitace \
matrix\nas our model. The expression Eq. D3 is however quite different than \
ours, and it is a robust check of our manipulations that our two different \
methods produce the same matrix."
}], "Text",
 CellChangeTimes->{{3.928333651282667*^9, 3.928333786827017*^9}, {
  3.928333821706477*^9, 3.928333963468615*^9}, {3.928334051204484*^9, 
  3.928334102894405*^9}},ExpressionUUID->"ce115fd0-8053-4268-9a6a-\
a149e6589a6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"implements", " ", "the", " ", 
      SubscriptBox["C", "gi"], " ", "function", " ", "of", " ", "Ferguson"}], 
     ";", " ", 
     RowBox[{
      SubscriptBox["C", "gi"], "=", 
      RowBox[{
       RowBox[{"Cbg", " ", "if", " ", "i"}], "=", 
       RowBox[{"0", " ", "or", " ", "n"}]}]}]}], ",", " ", 
    RowBox[{"else", " ", 
     RowBox[{"it", "'"}], "s", " ", "Cag"}]}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"caps", "[", 
      RowBox[{"i_", ",", "nMax_", ",", "Cag_", ",", "Cbg_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "==", "0"}], "||", 
        RowBox[{"i", "==", "nMax"}]}], ",", "Cbg", ",", "Cag"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     SubscriptBox["G", "mn"], " ", "of", " ", 
     RowBox[{"Eq", ".", " ", "D3"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"m_", ",", "n_", ",", "nMax_", ",", "Cag_", ",", "Cbg_"}], "]"}],
     ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"max", ",", "min", ",", "res"}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"max", ",", "min"}], "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"n", ",", "m"}], "]"}], ",", 
          RowBox[{"Min", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"res", "=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"2", "Cbg"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"nMax", "-", "1"}], ")"}], "Cag"}]}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"caps", "[", 
             RowBox[{"i", ",", "nMax", ",", "Cag", ",", "Cbg"}], "]"}], "*", 
            RowBox[{"caps", "[", 
             RowBox[{"j", ",", "nMax", ",", "Cag", ",", "Cbg"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"min", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "max", ",", "nMax", ",", "1"}], "}"}]}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", "res"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "G", " ", "matrix", " ", "whose", " ", "elements", " ", "are", " ", 
      SubscriptBox["G", "mn"]}], " ", ";", " ", 
     RowBox[{
     "G", " ", "are", " ", "all", " ", "the", " ", "terms", " ", "of", " ", 
      "the", " ", "capacitance", " ", "matrix", " ", "that", " ", "come", " ",
       "from", " ", "ground", " ", "capacitances"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"nMax_", ",", "Cag_", ",", "Cbg_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"m", ",", "n", ",", "nMax", ",", "Cag", ",", "Cbg"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nMax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nMax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Full", " ", "capacitance", " ", "matrix"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"Ca", " ", "*", " ", "IdentityMatrix"}], " ", "+", " ", 
      RowBox[{"Cb", " ", "*", " ", "MatrixWithEveryEntryEqualToOne"}], " ", 
      "+", " ", "G"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FergusonCapMat", "[", 
     RowBox[{"nMax_", ",", "Ca_", ",", "Cb_", ",", "Cag_", ",", "Cbg_"}], 
     "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "tmp", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tmp", "=", 
        RowBox[{
         RowBox[{"Ca", " ", 
          RowBox[{"IdentityMatrix", "[", "nMax", "]"}]}], "+", 
         RowBox[{"Cb", " ", 
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "nMax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "nMax"}], "}"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"G", "[", 
         RowBox[{"nMax", ",", "Cag", ",", "Cbg"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "tmp"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ca", ",", "Cb", ",", "Cag", ",", "Cbg", ",", "n", ",", "c1", ",", "c2",
        ",", "c3", ",", "c4", ",", "c"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", "4"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"forming", " ", "our", " ", "capacitance", " ", "matrix"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"c1", "=", 
       RowBox[{"C1", "[", 
        RowBox[{"n", ",", "Ca"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c2", "=", 
       RowBox[{"C2", "[", 
        RowBox[{"n", ",", "Cb", ",", "Cbg"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c3", "=", 
       RowBox[{"C3", "[", 
        RowBox[{"n", ",", "Cag"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c4", "=", 
       RowBox[{"C4", "[", 
        RowBox[{"n", ",", "Cag", ",", "Cbg"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "forming", " ", "Ferguson", " ", "capacitance", " ", "matrix"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ferguson", "=", 
       RowBox[{"FergusonCapMat", "[", 
        RowBox[{"n", ",", "Ca", ",", "Cb", ",", "Cag", ",", "Cbg"}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"printing", " ", "our", " ", "capacitance", " ", "matrix"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<Us = \>\"", "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"c", "//", "FullSimplify"}], "//", "MatrixForm"}], "]"}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "printing", " ", "Ferguson", " ", "capacitance", " ", "matrix"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<Ferguson = \>\"", "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"ferguson", "//", "FullSimplify"}], "//", "MatrixForm"}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"printing", " ", "Us"}], " ", "-", " ", "Ferguson"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<Us - Ferguson = \>\"", "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"c", "-", "ferguson"}], ")"}], "//", "FullSimplify"}], "//",
         "MatrixForm"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.928334124000896*^9, 3.92833415128874*^9}, {
  3.9283342240373983`*^9, 3.928334256951766*^9}, {3.928334416166068*^9, 
  3.928334523881671*^9}, {3.9283346042878838`*^9, 3.928334927954053*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"27befed9-1f8b-4cea-a33f-d330d899d3c3"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Us = \"\>"], "Print",
 CellChangeTimes->{{3.928334480080724*^9, 3.928334491966259*^9}, 
   3.928334524448018*^9, 3.928334894983654*^9, 3.9283349283878107`*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"94de23cb-0742-45c8-a201-7e376b485acc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ca", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", "Cag", " ", 
          RowBox[{"(", 
           RowBox[{"Cb", "+", "Cbg"}], ")"}]}], "+", 
         RowBox[{"Cbg", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Cb"}], "+", "Cbg"}], ")"}]}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", "Cag", " ", "Cb"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cb"}], ")"}], " ", "Cbg"}], "+", 
        SuperscriptBox["Cbg", "2"]}], 
       RowBox[{
        RowBox[{"3", " ", "Cag"}], "+", 
        RowBox[{"2", " ", "Cbg"}]}]], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        SuperscriptBox["Cbg", "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", "Cag", " ", "Cb"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cb"}], ")"}], " ", "Cbg"}], "+", 
        SuperscriptBox["Cbg", "2"]}], 
       RowBox[{
        RowBox[{"3", " ", "Cag"}], "+", 
        RowBox[{"2", " ", "Cbg"}]}]], 
      RowBox[{"Ca", "+", 
       RowBox[{"2", " ", "Cag"}], "+", "Cb", "+", "Cbg", "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cag", "+", "Cb", "+", "Cbg", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cag", "+", "Cb", "+", "Cbg", "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Ca", "+", "Cag", "+", "Cb", "+", "Cbg", "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"Cb", "+", 
       FractionBox[
        SuperscriptBox["Cbg", "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Ca", "+", "Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928334480080724*^9, 3.928334491966259*^9}, 
   3.928334524448018*^9, 3.928334894983654*^9, 3.928334928506078*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"5ccb8c6b-3ee6-4c1b-8e93-ecff230aa9c9"],

Cell[BoxData["\<\"Ferguson = \"\>"], "Print",
 CellChangeTimes->{{3.928334480080724*^9, 3.928334491966259*^9}, 
   3.928334524448018*^9, 3.928334894983654*^9, 3.928334928507214*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"325b3ccb-2f98-46ae-be46-2e199a5e93a4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Ca", "+", "Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        SuperscriptBox["Cbg", "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Ca", "+", "Cb", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Ca", "+", "Cb", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]},
     {
      RowBox[{"Cb", "+", 
       FractionBox[
        SuperscriptBox["Cbg", "2"], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{"Cag", "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}], 
      RowBox[{"Ca", "+", "Cb", "+", 
       FractionBox[
        RowBox[{"Cbg", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Cag"}], "+", "Cbg"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", "Cag"}], "+", 
         RowBox[{"2", " ", "Cbg"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928334480080724*^9, 3.928334491966259*^9}, 
   3.928334524448018*^9, 3.928334894983654*^9, 3.9283349285235167`*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"15de521d-6686-4715-8964-0ebb27d0e982"],

Cell[BoxData["\<\"Us - Ferguson = \"\>"], "Print",
 CellChangeTimes->{{3.928334480080724*^9, 3.928334491966259*^9}, 
   3.928334524448018*^9, 3.928334894983654*^9, 3.928334928524432*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"22c7b2f3-37bb-4fed-9a63-003d70b47764"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.928334480080724*^9, 3.928334491966259*^9}, 
   3.928334524448018*^9, 3.928334894983654*^9, 3.9283349285250053`*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"de06759d-8731-42d8-8767-4539bc2a5a45"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1512, 829},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"be9089e3-eec5-4486-ab9d-c894046f19f2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1947, 38, 426, "Text",ExpressionUUID->"fcdbc180-2173-4fb4-bfa5-41796a58778a"],
Cell[CellGroupData[{
Cell[2530, 62, 206, 4, 69, "Chapter",ExpressionUUID->"c498041d-80c2-43e4-be54-46350992f385"],
Cell[CellGroupData[{
Cell[2761, 70, 202, 4, 67, "Section",ExpressionUUID->"ea74d1f0-88aa-4f7b-9ce1-362efc621eea"],
Cell[2966, 76, 17768, 495, 2051, "Input",ExpressionUUID->"0c15293c-cd4b-45ac-9363-ed8b93cf2b04"]
}, Closed]],
Cell[CellGroupData[{
Cell[20771, 576, 211, 4, 53, "Section",ExpressionUUID->"5432c539-b2bf-4f91-b008-266151b201a6"],
Cell[CellGroupData[{
Cell[21007, 584, 4972, 123, 556, "Input",ExpressionUUID->"0d5dbdd9-9bfd-4d05-9661-82f632323ba5"],
Cell[CellGroupData[{
Cell[26004, 711, 468, 7, 24, "Print",ExpressionUUID->"3ef7364d-5fce-4d10-b9fb-0cb4b81d4972"],
Cell[26475, 720, 1514, 42, 74, "Print",ExpressionUUID->"2cb9e90a-0dc4-46a9-88fa-3dd97c4b3f7b"],
Cell[27992, 764, 470, 7, 24, "Print",ExpressionUUID->"5855239e-9473-4371-b7a7-8314318d9fe2"],
Cell[28465, 773, 948, 24, 74, "Print",ExpressionUUID->"a90a7af3-eb9b-4765-83fd-b5b7c21c3da9"],
Cell[29416, 799, 470, 7, 24, "Print",ExpressionUUID->"dad31f5d-e63b-4456-9af8-b10132157ec0"],
Cell[29889, 808, 1424, 40, 74, "Print",ExpressionUUID->"2c6577ed-216b-4b3c-a7d9-e7afac2e9f85"],
Cell[31316, 850, 468, 7, 24, "Print",ExpressionUUID->"80452dc3-ddd2-4d38-b1e7-9f10ae3b5d1c"],
Cell[31787, 859, 1070, 28, 74, "Print",ExpressionUUID->"48cd7794-b2a3-476a-9aea-a3512e0e8768"],
Cell[32860, 889, 468, 7, 24, "Print",ExpressionUUID->"4792d3a0-e0be-443e-80b5-19eeb55becd7"],
Cell[33331, 898, 5497, 176, 138, "Print",ExpressionUUID->"d8292c9a-4d04-4d13-b636-9bcacfcb6318"],
Cell[38831, 1076, 427, 7, 24, "Print",ExpressionUUID->"4dbd1471-f99c-44aa-ab1e-5041f0510ca7"],
Cell[39261, 1085, 944, 24, 74, "Print",ExpressionUUID->"029e3faf-ed22-442c-a13f-45590fefbfe1"],
Cell[40208, 1111, 467, 7, 24, "Print",ExpressionUUID->"f7637607-bc8e-4e2d-983c-6482752046be"],
Cell[40678, 1120, 1144, 32, 106, "Print",ExpressionUUID->"40614349-2227-43e8-a299-3f44012fbbb9"],
Cell[41825, 1154, 467, 7, 24, "Print",ExpressionUUID->"9dd9e768-f66b-4e28-9004-25fe8abf5949"],
Cell[42295, 1163, 1235, 36, 106, "Print",ExpressionUUID->"44ef32ff-6651-4153-a180-0119a342ffa5"],
Cell[43533, 1201, 434, 7, 24, "Print",ExpressionUUID->"1c4a1e80-d0a8-48f5-bf5f-a75a08ccdbf2"],
Cell[43970, 1210, 909, 24, 27, "Print",ExpressionUUID->"158a76c3-8563-43cd-97f9-6f3c2616b87d"],
Cell[44882, 1236, 439, 7, 24, "Print",ExpressionUUID->"c5d2f49e-3723-46d6-8bdd-86a42f1a084a"],
Cell[45324, 1245, 1566, 43, 80, "Print",ExpressionUUID->"4283c940-708e-44f3-8522-c044a51f024d"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46963, 1296, 256, 4, 69, "Chapter",ExpressionUUID->"f9a920d8-0333-49d8-b040-58f2a4eab8e5"],
Cell[CellGroupData[{
Cell[47244, 1304, 308, 5, 67, "Section",ExpressionUUID->"247c939d-fbfb-4bae-b1d6-a01000892331"],
Cell[47555, 1311, 5227, 122, 638, "Text",ExpressionUUID->"08e91f8e-c48b-4b4d-bfb9-65337231c373"],
Cell[CellGroupData[{
Cell[52807, 1437, 18188, 434, 1862, "Input",ExpressionUUID->"dc9fffa3-adeb-46a3-8be1-31197b9962f2"],
Cell[CellGroupData[{
Cell[71020, 1875, 10570, 233, 228, "Print",ExpressionUUID->"a15fb64e-de25-4ad3-996c-dd358e11bb09"],
Cell[81593, 2110, 1001, 15, 24, "Print",ExpressionUUID->"00fbf883-156a-43d4-a4d0-f6e3b6c9566a"],
Cell[82597, 2127, 1136, 19, 24, "Print",ExpressionUUID->"fd8f069f-7127-452e-8703-7cb4a8c5413d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[83794, 2153, 295, 5, 53, "Section",ExpressionUUID->"be7705bd-e260-445a-9795-6438bf755b63"],
Cell[84092, 2160, 563, 11, 58, "Text",ExpressionUUID->"efcffb0b-048a-4789-b366-575bb2aaf43d"],
Cell[84658, 2173, 8562, 224, 699, "Input",ExpressionUUID->"a7aedec8-4afe-497b-925f-1df5ed5b7a29"],
Cell[CellGroupData[{
Cell[93245, 2401, 11862, 268, 1315, "Input",ExpressionUUID->"2597cfff-b37f-490d-862c-703683b2288f"],
Cell[CellGroupData[{
Cell[105132, 2673, 40438, 863, 315, "Print",ExpressionUUID->"744f4254-7698-4c23-81f0-9f19899e48e5"],
Cell[145573, 3538, 32583, 714, 315, "Print",ExpressionUUID->"8ab728a5-197c-48dc-a0ce-b89551d90296"]
}, Open  ]]
}, Open  ]],
Cell[178183, 4256, 154, 3, 30, "Input",ExpressionUUID->"f659c753-3afe-40e5-a65b-ea44458d9ca7"]
}, Closed]],
Cell[CellGroupData[{
Cell[178374, 4264, 433, 6, 53, "Section",ExpressionUUID->"1c9dc5c2-f213-4f43-9c48-16e830cd7f0d"],
Cell[178810, 4272, 3136, 79, 362, "Text",ExpressionUUID->"eda6b4ab-02ea-484c-a6a2-282a88831f01"],
Cell[CellGroupData[{
Cell[181971, 4355, 8141, 184, 809, "Input",ExpressionUUID->"3623591a-9c7b-4354-b516-75c72c3881ee"],
Cell[CellGroupData[{
Cell[190137, 4543, 12416, 271, 228, "Print",ExpressionUUID->"24d277e2-26f6-4c2a-af35-80fe72c0c291"],
Cell[202556, 4816, 382344, 6318, 231, "Print",ExpressionUUID->"2b37985e-3fb3-4862-a70a-1228b75b12c0"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[584973, 11142, 260, 4, 69, "Chapter",ExpressionUUID->"e8c562e8-8e98-4409-89dd-b30f36960d5c"],
Cell[CellGroupData[{
Cell[585258, 11150, 160, 3, 67, "Section",ExpressionUUID->"cf75ad36-89c1-4932-9945-0b94838f1da5"],
Cell[CellGroupData[{
Cell[585443, 11157, 4702, 114, 534, "Input",ExpressionUUID->"a165ffb9-d2e6-4e37-8314-9263c2dca9b6"],
Cell[CellGroupData[{
Cell[590170, 11275, 622, 9, 24, "Print",ExpressionUUID->"73916788-7ee6-4cf1-ab36-d4de07c6ac9e"],
Cell[590795, 11286, 1670, 44, 74, "Print",ExpressionUUID->"d951501e-7b2b-4eca-b0b5-2282f8db3bc4"],
Cell[592468, 11332, 718, 11, 24, "Print",ExpressionUUID->"7efdb57d-50ef-4cf8-a7fe-5cd2b7970c4d"],
Cell[593189, 11345, 2198, 64, 120, "Print",ExpressionUUID->"e0f19f49-52f3-476c-ac20-999b54632711"],
Cell[595390, 11411, 1078, 15, 44, "Print",ExpressionUUID->"9091578e-0804-4314-b470-7fdecf7fd96c"],
Cell[596471, 11428, 1102, 26, 74, "Print",ExpressionUUID->"756dc6e2-6c3f-48a5-a324-aa342d2c784f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[597634, 11461, 279, 6, 53, "Section",ExpressionUUID->"053366c2-b86a-4560-9f07-b2e903786e37"],
Cell[CellGroupData[{
Cell[597938, 11471, 961, 22, 136, "Input",ExpressionUUID->"50716008-bbe9-4856-aaed-4314c00c4406"],
Cell[598902, 11495, 728, 21, 74, "Print",ExpressionUUID->"f97a3431-2975-4e63-a303-9e6914044a88"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[599679, 11522, 209, 4, 53, "Section",ExpressionUUID->"adb16b56-60ac-4c74-a87d-9508985a6e3b"],
Cell[CellGroupData[{
Cell[599913, 11530, 3538, 94, 262, "Input",ExpressionUUID->"d41e3393-d3fb-4321-8151-3865a94d8b1e"],
Cell[CellGroupData[{
Cell[603476, 11628, 777, 22, 74, "Print",ExpressionUUID->"1810218c-9fd5-4a94-b3cd-8e424c5ddcac"],
Cell[604256, 11652, 775, 22, 74, "Print",ExpressionUUID->"af020c57-04d2-4126-8c2c-7898a6561acc"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[605092, 11681, 342, 5, 53, "Section",ExpressionUUID->"613bae88-5587-4e1a-b3de-275186d6090d"],
Cell[605437, 11688, 1898, 38, 449, "Text",ExpressionUUID->"a6d74191-a7a2-487d-9521-a58287c1ddae"],
Cell[CellGroupData[{
Cell[607360, 11730, 251, 4, 54, "Subsection",ExpressionUUID->"6badacbe-05f6-4016-98b3-dd3d0dc0d1f1"],
Cell[CellGroupData[{
Cell[607636, 11738, 15730, 396, 1662, "Input",ExpressionUUID->"93c5186a-413c-459c-b4f5-ecbfb9a8fe6e"],
Cell[CellGroupData[{
Cell[623391, 12138, 1008, 15, 24, "Print",ExpressionUUID->"53e04ecb-d469-4254-9272-ab43a6822f3b"],
Cell[624402, 12155, 1134, 20, 24, "Print",ExpressionUUID->"caf0ac95-fc36-43de-9dbb-f9926bba3a5f"],
Cell[625539, 12177, 1004, 15, 24, "Print",ExpressionUUID->"f9e892a6-62e1-49b9-b216-33a5066be9a1"],
Cell[626546, 12194, 1133, 20, 24, "Print",ExpressionUUID->"12611755-fa37-4d36-a5ac-5fec5aaf109a"],
Cell[627682, 12216, 997, 15, 24, "Print",ExpressionUUID->"bb69fba8-974e-4d47-921d-31d50f8a1f2d"],
Cell[628682, 12233, 1033, 17, 24, "Print",ExpressionUUID->"d1d7d813-9fe1-4d82-9d9a-66f7bdddb5a9"],
Cell[629718, 12252, 1007, 15, 24, "Print",ExpressionUUID->"93cd0b15-3451-40a8-976a-8dcba92a3155"],
Cell[630728, 12269, 1307, 25, 24, "Print",ExpressionUUID->"5438ecb4-fcac-4db2-8ca7-285c73dc33f1"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[632096, 12301, 202, 4, 38, "Subsection",ExpressionUUID->"681eb2b8-dd8a-45c1-931a-c268ee6e183c"],
Cell[CellGroupData[{
Cell[632323, 12309, 15734, 396, 1662, "Input",ExpressionUUID->"11053a37-28a4-4e98-bf38-a97b2a0924ee"],
Cell[CellGroupData[{
Cell[648082, 12709, 291, 5, 24, "Print",ExpressionUUID->"b39a312e-45e0-4886-b387-4d7078029b86"],
Cell[648376, 12716, 449, 10, 24, "Print",ExpressionUUID->"841e02d2-7c95-4a1f-a813-44ea2ce8412a"],
Cell[648828, 12728, 287, 5, 24, "Print",ExpressionUUID->"ee742830-1618-4f3c-a2d9-63772da13cf3"],
Cell[649118, 12735, 447, 10, 24, "Print",ExpressionUUID->"71ce9513-9b79-4639-b71d-4399b3c229cf"],
Cell[649568, 12747, 278, 5, 24, "Print",ExpressionUUID->"18e47ce6-d4ae-435f-80db-204e75b36119"],
Cell[649849, 12754, 326, 7, 24, "Print",ExpressionUUID->"ebecc33f-5eb8-40e8-980a-84ca001cb3ff"],
Cell[650178, 12763, 290, 5, 24, "Print",ExpressionUUID->"1cabc6ff-55ca-4891-831c-3587e35fec00"],
Cell[650471, 12770, 724, 18, 24, "Print",ExpressionUUID->"be269ce9-b9fb-4954-9be1-098822000cad"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[651268, 12796, 460, 7, 53, "Section",ExpressionUUID->"fc889576-e031-4f12-ae8a-02600ad3bba8"],
Cell[651731, 12805, 364, 7, 35, "Text",ExpressionUUID->"7bfb8187-b634-4240-a41c-e0799b316040"],
Cell[CellGroupData[{
Cell[652120, 12816, 7605, 187, 797, "Input",ExpressionUUID->"7bf5ddca-dc5c-459b-992c-35ecc0e164ae"],
Cell[CellGroupData[{
Cell[659750, 13007, 381, 7, 24, "Print",ExpressionUUID->"ca4b1e30-d0e4-47d7-b340-cab93fe51c6f"],
Cell[660134, 13016, 663, 16, 24, "Print",ExpressionUUID->"b094f4af-ecda-4d97-ae4d-390e6cc0ad93"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[660858, 13039, 308, 5, 53, "Section",ExpressionUUID->"b33c7543-3949-491a-8a61-eb3cd613c451"],
Cell[CellGroupData[{
Cell[661191, 13048, 4217, 109, 520, "Input",ExpressionUUID->"9eee9fe3-a29e-4fbb-be3a-75963d5fa9c8"],
Cell[CellGroupData[{
Cell[665433, 13161, 290, 6, 24, "Print",ExpressionUUID->"989c60e4-554f-4a40-adc5-b20428de29dc"],
Cell[665726, 13169, 540, 17, 44, "Print",ExpressionUUID->"58898f07-8c8f-47c0-a811-6c3bb8488b00"],
Cell[666269, 13188, 290, 6, 24, "Print",ExpressionUUID->"09e7ffc7-9905-499a-8ec7-1169e5ca2c8b"],
Cell[666562, 13196, 538, 17, 44, "Print",ExpressionUUID->"5548bc78-84e7-4d7f-915a-d61d0d0359c3"],
Cell[667103, 13215, 296, 6, 24, "Print",ExpressionUUID->"74550774-5dbb-4e21-97d9-82e64707402c"],
Cell[667402, 13223, 277, 6, 24, "Print",ExpressionUUID->"176c9c72-33db-4b87-99de-dfc5f853ae3d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[667728, 13235, 3319, 87, 383, "Input",ExpressionUUID->"86f6d32a-d14b-464f-b244-71697b662773"],
Cell[671050, 13324, 812, 25, 66, "Print",ExpressionUUID->"d9bf4d5c-1403-4870-853f-f191371c3051"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[671911, 13355, 356, 6, 53, "Section",ExpressionUUID->"1715e5e6-ad31-4639-8964-98705819f8e5"],
Cell[CellGroupData[{
Cell[672292, 13365, 4561, 118, 307, "Input",ExpressionUUID->"da3d6515-b14b-4e74-a630-89a534b69db0"],
Cell[CellGroupData[{
Cell[676878, 13487, 1411, 41, 44, "Print",ExpressionUUID->"0a6695f2-547c-4bc3-b9b8-a5ed5501e592"],
Cell[678292, 13530, 1047, 29, 40, "Print",ExpressionUUID->"0a84d978-a34e-4edf-86e6-18ec75eefe00"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[679400, 13566, 308, 5, 53, "Section",ExpressionUUID->"7d162e9a-8065-4188-bef1-c9d3b2895e31"],
Cell[CellGroupData[{
Cell[679733, 13575, 3303, 81, 425, "Input",ExpressionUUID->"68f624dd-1392-44bd-9879-6b4836a874f9"],
Cell[CellGroupData[{
Cell[683061, 13660, 354, 7, 24, "Print",ExpressionUUID->"debbb020-c8d0-428c-95b2-aedd531963c9"],
Cell[683418, 13669, 1277, 42, 114, "Print",ExpressionUUID->"4add7ca2-31e2-495d-b134-19a4c4dba578"],
Cell[684698, 13713, 339, 7, 42, "Print",ExpressionUUID->"38131ce7-3cee-4022-8614-57cbf344bfc5"],
Cell[685040, 13722, 1229, 38, 84, "Print",ExpressionUUID->"def1547e-504c-4866-b1b4-0b298236ab00"],
Cell[686272, 13762, 783, 23, 74, "Print",ExpressionUUID->"7c0a40b0-8754-4138-a176-8d6cf677efe2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[687116, 13792, 357, 6, 53, "Section",ExpressionUUID->"defd934c-929f-49fe-adc5-2ca83c62ad96"],
Cell[CellGroupData[{
Cell[687498, 13802, 6184, 155, 883, "Input",ExpressionUUID->"6125e369-68d4-45ee-a5f5-9719855a1631"],
Cell[CellGroupData[{
Cell[693707, 13961, 434, 8, 24, "Print",ExpressionUUID->"1b01113e-11b7-49f2-ae88-3a01e3fd6c4d"],
Cell[694144, 13971, 3101, 101, 212, "Print",ExpressionUUID->"5ae6d677-4b4a-4c7b-8191-ab3faab4a1a8"],
Cell[697248, 14074, 434, 8, 24, "Print",ExpressionUUID->"76e0acc2-cd7b-4ae2-99eb-62baf4f8f7cc"],
Cell[697685, 14084, 3099, 101, 212, "Print",ExpressionUUID->"6a403921-0f30-407d-a0d5-fc3fb32b5fc9"],
Cell[700787, 14187, 440, 8, 24, "Print",ExpressionUUID->"291ddfb1-1f01-4591-bc37-95faa8c07f16"],
Cell[701230, 14197, 1217, 29, 142, "Print",ExpressionUUID->"c6c45582-f3b4-4af3-994d-19ef7dc7082b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[702508, 14233, 403, 6, 53, "Section",ExpressionUUID->"8325b648-cca9-4818-9b8a-66c245a69c22"],
Cell[702914, 14241, 669, 22, 46, "Input",ExpressionUUID->"96eb97b6-a428-4ba7-81e1-b87784aaefca"],
Cell[CellGroupData[{
Cell[703608, 14267, 6062, 143, 804, "Input",ExpressionUUID->"e5048d90-3755-408c-86d0-053b50439513"],
Cell[CellGroupData[{
Cell[709695, 14414, 459, 8, 24, "Print",ExpressionUUID->"db9552c7-3e80-4ef1-ae27-91d7a54cf6f4"],
Cell[710157, 14424, 515, 11, 42, "Print",ExpressionUUID->"0978f2a0-c78c-4fb7-bd56-2f5e2b9e78e4"],
Cell[710675, 14437, 459, 8, 24, "Print",ExpressionUUID->"b7c8551f-7e21-4850-b42e-f6bd5ac22ef0"],
Cell[711137, 14447, 516, 11, 42, "Print",ExpressionUUID->"ab89c662-6910-45d3-a80f-1f6d88b32801"],
Cell[711656, 14460, 465, 8, 24, "Print",ExpressionUUID->"f883afa5-ea7b-4ffc-ac97-777a79f0b6e4"],
Cell[712124, 14470, 446, 8, 24, "Print",ExpressionUUID->"067b77d2-d451-403d-a576-5c5add482abe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[712619, 14484, 9810, 238, 798, "Input",ExpressionUUID->"d9bceba0-066d-40c4-96a8-9244dff34337"],
Cell[CellGroupData[{
Cell[722454, 14726, 358, 7, 24, "Print",ExpressionUUID->"b659e8a1-ce1c-43e0-8b61-183c33b125d2"],
Cell[722815, 14735, 1361, 43, 53, "Print",ExpressionUUID->"994614db-8f6a-4aff-a290-ebfb070ac0e8"],
Cell[724179, 14780, 360, 7, 24, "Print",ExpressionUUID->"e8393273-46bb-49ac-9eb4-ba8f144ab04c"],
Cell[724542, 14789, 1365, 43, 53, "Print",ExpressionUUID->"51679af1-91e8-4ad0-a6d0-84f7b99f90ee"],
Cell[725910, 14834, 364, 7, 24, "Print",ExpressionUUID->"dea21ebf-e318-4253-8741-436753fc8c83"],
Cell[726277, 14843, 345, 7, 24, "Print",ExpressionUUID->"e1655b70-7b6b-4765-8aee-1ed95f5f37ed"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[726683, 14857, 1940, 43, 63, "Section",ExpressionUUID->"ef999726-4514-4420-b61e-8466655e7de5"],
Cell[CellGroupData[{
Cell[728648, 14904, 4160, 100, 599, "Input",ExpressionUUID->"85d3a4b0-7a53-4372-92ff-0757bf971b39"],
Cell[CellGroupData[{
Cell[732833, 15008, 481, 8, 24, "Print",ExpressionUUID->"1e562e39-54bb-43e6-98bc-c1dadeed96c4"],
Cell[733317, 15018, 585, 12, 39, "Print",ExpressionUUID->"4ff70523-b247-466b-ac6a-af53478d6586"],
Cell[733905, 15032, 481, 8, 24, "Print",ExpressionUUID->"9749b275-bff0-43ce-bdfe-7e6f21ac42ca"],
Cell[734389, 15042, 710, 17, 43, "Print",ExpressionUUID->"b4f53630-f05c-4189-a57c-8f54a03a35ea"],
Cell[735102, 15061, 487, 8, 24, "Print",ExpressionUUID->"2e48626c-9d6e-46b5-abfb-b0610c3eccea"],
Cell[735592, 15071, 468, 8, 24, "Print",ExpressionUUID->"8d98625e-a8d8-4939-af3b-eff36f2754cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[736109, 15085, 8084, 204, 751, "Input",ExpressionUUID->"96bee4e9-88b4-4451-b10d-98af14bb21ce"],
Cell[CellGroupData[{
Cell[744218, 15293, 211, 4, 24, "Print",ExpressionUUID->"335b4429-29f0-4ec0-8440-937cb0d2f552"],
Cell[744432, 15299, 640, 21, 39, "Print",ExpressionUUID->"680ebb29-39fc-4306-bcb3-1cd1009bed5f"],
Cell[745075, 15322, 211, 4, 24, "Print",ExpressionUUID->"1a155e91-bee7-4776-897a-136bf7a96c60"],
Cell[745289, 15328, 562, 17, 46, "Print",ExpressionUUID->"9beb597b-7c1a-42a5-8b16-c03fc28ef315"],
Cell[745854, 15347, 217, 4, 24, "Print",ExpressionUUID->"54100e67-3aed-4db5-be7e-7fd6ef4bbb59"],
Cell[746074, 15353, 198, 4, 24, "Print",ExpressionUUID->"a71270b3-3def-464d-b194-b3aeece14ee1"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[746333, 15364, 446, 6, 53, "Section",ExpressionUUID->"9b53f98e-acd0-405b-b752-a8266994e3c2"],
Cell[746782, 15372, 1076, 19, 127, "Text",ExpressionUUID->"ce115fd0-8053-4268-9a6a-a149e6589a6c"],
Cell[CellGroupData[{
Cell[747883, 15395, 7927, 201, 1035, "Input",ExpressionUUID->"27befed9-1f8b-4cea-a33f-d330d899d3c3"],
Cell[CellGroupData[{
Cell[755835, 15600, 283, 5, 24, "Print",ExpressionUUID->"94de23cb-0742-45c8-a201-7e376b485acc"],
Cell[756121, 15607, 5380, 166, 138, "Print",ExpressionUUID->"5ccb8c6b-3ee6-4c1b-8e93-ecff230aa9c9"],
Cell[761504, 15775, 287, 5, 24, "Print",ExpressionUUID->"325b3ccb-2f98-46ae-be46-2e199a5e93a4"],
Cell[761794, 15782, 4983, 158, 138, "Print",ExpressionUUID->"15de521d-6686-4715-8964-0ebb27d0e982"],
Cell[766780, 15942, 292, 5, 24, "Print",ExpressionUUID->"22c7b2f3-37bb-4fed-9a63-003d70b47764"],
Cell[767075, 15949, 799, 22, 74, "Print",ExpressionUUID->"de06759d-8731-42d8-8767-4539bc2a5a45"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


